Dimensionally reducing the classical Regge growth conjecture

We explore the classical Regge growth conjecture in the 4d effective field theory that results from compactifying $D$-dimensional General Relativity on a compact, Ricci-flat manifold. While the higher dimensional description is given in terms of pure Einstein gravity and the conjecture is automatically satisfied, it imposes several non-trivial constraints in the 4d spectrum. Namely, there must be either none or an infinite number of massive spin-2 modes, and the mass ratio between consecutive Kaluza-Klain spin-2 replicas is bounded by the 4d coupling constants.

==> computations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    533480,      13964]
NotebookOptionsPosition[    524667,      13803]
NotebookOutlinePosition[    525060,      13819]
CellTagsIndexPosition[    525017,      13816]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
The Classical Regge Growth (CRG) conjecture under dimensional reduction\
\>", "Title",
 CellChangeTimes->{{3.92354390836966*^9, 3.923543908840167*^9}, {
   3.92354399025871*^9, 3.923543990997759*^9}, 
   3.924853787561255*^9},ExpressionUUID->"5feeddfb-8595-4cbb-bb1f-\
38d96ef5e93e"],

Cell[TextData[{
 "This is a ",
 StyleBox["summary",
  FontWeight->"Bold"],
 " of the steps followed in the paper \[OpenCurlyDoubleQuote]The Classical \
Regge Growth (CRG) conjecture under dimensional reduction\
\[CloseCurlyDoubleQuote], by Joan Quirant. It may take a while  to compute.\n\
\nEach ",
 StyleBox["section",
  FontWeight->"Bold"],
 " has to be ",
 StyleBox["computed",
  FontWeight->"Bold"],
 " in ",
 StyleBox["order",
  FontWeight->"Bold"],
 ". \nThe final result of every section is a vector with 5\:2074=625 \
elements, one for every external polarisation. The polarisations are computed \
in this order: 1111, 1112, 1113, ... 5554, 5555.\nWhere ijkl means:\n-ij are \
the polarisations of the two incoming particles.\n-kl are the polarisations \
of the two outgoing particles.\n-1,2= Tensor polarisations, 3,4= vector \
polarisations, 5=scalar polarisation.\nA dictionary  (variable ",
 StyleBox["dic",
  FontWeight->"Bold"],
 ") is generate when the contact terms are computed \nExamples:\n\
-dic[[1]]=1111. The first element of the vectors contains the case with the \
four particles in the polarisation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "1"], TraditionalForm]],ExpressionUUID->
  "4f74d520-495e-4f9c-9c0b-6e4e1e5490ab"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "1"], TraditionalForm]],ExpressionUUID->
  "6d89dd25-b74b-4555-93dd-809fbc8aa46c"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "1"], TraditionalForm]],ExpressionUUID->
  "23cf44e1-f734-49ce-a9ad-3fecfb01ae6f"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "1"], TraditionalForm]],ExpressionUUID->
  "de069809-f4c3-446c-ad66-ea34233209a7"],
 "\n-dic[[461]]=4431. The element 461 of the vectors contains the case with \
the incoming 1 and 2 particles in the polarisation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "2"], TraditionalForm]],ExpressionUUID->
  "6b48b1d2-8f85-44b3-a165-4fdccb9dfab7"],
 " , the outgoing 3 particle in the polarisation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "1"], TraditionalForm]],ExpressionUUID->
  "992120ff-556a-4472-ab31-0e7e409bab40"],
 " and the outgoing 4 particle in the polarisation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "1"], TraditionalForm]],ExpressionUUID->
  "e5b6286d-19cd-4048-8936-4d49ea77c980"],
 "\n-dic[[625]]=5555.  The last  element of the vectors contains the case \
with the four particles in the polarisation SSSS\n\nThe ",
 StyleBox["results of the paper",
  FontWeight->"Bold"],
 " can be obtained by taking the simplification m1=m2=m3=m4=m, \
pp1=pp2=pp3=pp4=p. Computations are quick in this case but very slow for the \
general choice.\n\n\n",
 StyleBox["Note",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[":",
  FontColor->RGBColor[1, 0, 0]],
 " By default all the DumpSave in this file are written as comments. One \
needs to erase the  brackets (* *) to make them work.\n"
}], "Text",
 CellChangeTimes->{{3.9021071231241903`*^9, 3.9021072071823053`*^9}, {
   3.902120643718625*^9, 3.902120856048605*^9}, {3.9021209030263433`*^9, 
   3.9021209032761793`*^9}, {3.902138122253326*^9, 3.902138122558881*^9}, {
   3.902193534050908*^9, 3.902193534651411*^9}, {3.902193848162024*^9, 
   3.902193880298401*^9}, {3.902288884942658*^9, 3.902288910430152*^9}, {
   3.902289090510111*^9, 3.902289145222293*^9}, {3.902454892384779*^9, 
   3.9024548931394587`*^9}, {3.902465964783723*^9, 3.902465967264529*^9}, {
   3.902466000152463*^9, 3.9024661107153463`*^9}, {3.907649441096344*^9, 
   3.9076494959013987`*^9}, {3.9076567965926247`*^9, 3.907656863363996*^9}, {
   3.907656927435524*^9, 3.907657044819747*^9}, {3.907657078118927*^9, 
   3.907657385645351*^9}, 3.90765741657616*^9, {3.9077588024133673`*^9, 
   3.907758846494631*^9}, {3.923544006735034*^9, 3.9235440485244827`*^9}, {
   3.924227319768627*^9, 3.924227340177047*^9}, {3.924228984000205*^9, 
   3.924229040609214*^9}, {3.924229104697513*^9, 3.924229245160696*^9}, {
   3.924229336766872*^9, 3.9242295518181868`*^9}, {3.924230808280879*^9, 
   3.924230914913207*^9}, {3.924842339579359*^9, 3.924842362803528*^9}, 
   3.9248424094449368`*^9},ExpressionUUID->"5969eaa1-94c1-489e-98d2-\
7c5fae5e37c5"],

Cell[CellGroupData[{

Cell["1. Contact interactions", "Chapter",
 CellChangeTimes->{{3.9235440627395782`*^9, 3.923544065979982*^9}, {
  3.924228924442377*^9, 
  3.924228924944729*^9}},ExpressionUUID->"49de486f-0f8a-4cc2-9933-\
819356aae559"],

Cell[TextData[{
 "The final result of this section is the contact terms written as a function \
of (s,t) and expanded around  s->\[Infinity] up to order s\.b3. They are \
saved in the variable ",
 StyleBox["contactats3",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.924228249715397*^9, 
  3.9242282987312937`*^9}},ExpressionUUID->"29aba48f-ea2d-4be1-9209-\
a4c942f63d44"],

Cell[CellGroupData[{

Cell["1. 1 Contact terms as a function of A and B", "Section",
 CellChangeTimes->{{3.9235441352339077`*^9, 3.923544145025631*^9}, {
  3.92422892636028*^9, 
  3.924228926585437*^9}},ExpressionUUID->"7c1faa3d-b0dc-45d9-bd3c-\
9fc286c7fb76"],

Cell[TextData[{
 "This section includes the contact term as a function of (A,B) and saves it \
in a variable called ",
 StyleBox["contactab",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.923544343221293*^9, 3.9235443813169107`*^9}, {
  3.924227180939397*^9, 
  3.924227186368519*^9}},ExpressionUUID->"07288d0b-1d20-42be-93a1-\
c47dc6fc5f65"],

Cell[CellGroupData[{

Cell["Basis", "Subsubsection",
 CellChangeTimes->{{3.919823005240753*^9, 
  3.919823005832765*^9}},ExpressionUUID->"d25a87ac-5873-44ff-81f3-\
687afab24c6f"],

Cell["\<\
We start from the expression B8 and construct the 23 permutations\
\>", "Text",
 CellChangeTimes->{{3.923544235548596*^9, 
  3.9235442571193733`*^9}},ExpressionUUID->"94cab26e-18dd-45b2-bc2d-\
78855daf2a22"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{
      SubscriptBox["M", "D"], "^", 
      RowBox[{"(", 
       RowBox[{"D", "-", "2"}], ")"}]}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["g", 
        RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]], " ", 
       SubscriptBox["B", "12"], "*", 
       SubscriptBox["B", "34"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["p", "12"], "-", 
            SubscriptBox["\[Lambda]", "a1"]}], ")"}], 
          SubscriptBox["B", "14"], 
          SubscriptBox["B", "23"]}], "+", 
         RowBox[{
          SubscriptBox["A", "14"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["B", "34"], 
             SubscriptBox["A", "23"]}], "-", 
            RowBox[{
             SubscriptBox["B", "24"], 
             SubscriptBox["A", "32"]}], "-", 
            RowBox[{
             SubscriptBox["B", "23"], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["A", "41"], "+", 
               RowBox[{"2", 
                SubscriptBox["A", "43"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       SubscriptBox["\[Lambda]", "a"], 
       SubscriptBox["g", 
        RowBox[{"a1", ",", "a2", ",", "a"}]], 
       SubscriptBox["g", 
        RowBox[{"a3", ",", "a4", ",", "a"}]], 
       SubscriptBox["B", "12"], 
       SubscriptBox["B", "34"], 
       SubscriptBox["B", "14"], 
       SubscriptBox["B", "23"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c24", "=", 
   RowBox[{
    RowBox[{"c1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", "a4"}], ",", 
       RowBox[{"a4", "->", "a1"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "14"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "13"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a3", "->", "a2"}], ",", 
      RowBox[{"a2", "->", "a3"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "24"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c23", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a1", "->", "a3"}], ",", 
        RowBox[{"a3", "->", "a1"}], ",", 
        RowBox[{
         SubscriptBox["B", "12"], "->", 
         SubscriptBox["B", "23"]}], ",", 
        RowBox[{
         SubscriptBox["B", "13"], "->", 
         SubscriptBox["B", "13"]}], ",", 
        RowBox[{
         SubscriptBox["B", "14"], "->", 
         SubscriptBox["B", "34"]}], ",", 
        RowBox[{
         SubscriptBox["B", "23"], "->", 
         SubscriptBox["B", "12"]}], ",", 
        RowBox[{
         SubscriptBox["B", "24"], "->", 
         SubscriptBox["B", "24"]}], ",", 
        RowBox[{
         SubscriptBox["B", "34"], "->", 
         SubscriptBox["B", "14"]}], ",", 
        RowBox[{
         SubscriptBox["A", "12"], "->", 
         SubscriptBox["A", "32"]}], ",", 
        RowBox[{
         SubscriptBox["A", "13"], "->", 
         SubscriptBox["A", "31"]}], ",", 
        RowBox[{
         SubscriptBox["A", "14"], "->", 
         SubscriptBox["A", "34"]}], ",", 
        RowBox[{
         SubscriptBox["A", "21"], "->", 
         SubscriptBox["A", "23"]}], ",", 
        RowBox[{
         SubscriptBox["A", "23"], "->", 
         SubscriptBox["A", "21"]}], ",", 
        RowBox[{
         SubscriptBox["A", "24"], "->", 
         SubscriptBox["A", "24"]}], ",", 
        RowBox[{
         SubscriptBox["A", "31"], "->", 
         SubscriptBox["A", "13"]}], ",", 
        RowBox[{
         SubscriptBox["A", "32"], "->", 
         SubscriptBox["A", "12"]}], ",", 
        RowBox[{
         SubscriptBox["A", "34"], "->", 
         SubscriptBox["A", "14"]}], ",", 
        RowBox[{
         SubscriptBox["A", "41"], "->", 
         SubscriptBox["A", "43"]}], ",", 
        RowBox[{
         SubscriptBox["A", "42"], "->", 
         SubscriptBox["A", "42"]}], ",", 
        RowBox[{
         SubscriptBox["A", "43"], "->", 
         SubscriptBox["A", "41"]}], ",", 
        RowBox[{
         SubscriptBox["p", "12"], "->", 
         SubscriptBox["p", "23"]}], ",", 
        RowBox[{
         SubscriptBox["p", "13"], "->", 
         SubscriptBox["p", "13"]}], ",", 
        RowBox[{
         SubscriptBox["p", "14"], "->", 
         SubscriptBox["p", "34"]}], ",", 
        RowBox[{
         SubscriptBox["p", "23"], "->", 
         SubscriptBox["p", "12"]}], ",", 
        RowBox[{
         SubscriptBox["p", "24"], "->", 
         SubscriptBox["p", "24"]}], ",", 
        RowBox[{
         SubscriptBox["p", "34"], "->", 
         SubscriptBox["p", "14"]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a3", "->", "a2"}], ",", 
       RowBox[{"a2", "->", "a3"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "14"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "24"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a2", "->", "a4"}], ",", 
      RowBox[{"a4", "->", "a2"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "23"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c22", "=", 
   RowBox[{"c1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "->", "a4"}], ",", 
      RowBox[{"a4", "->", "a1"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "13"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c21", "=", 
   RowBox[{
    RowBox[{"c1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", "a4"}], ",", 
       RowBox[{"a4", "->", "a1"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "14"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "13"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "->", "a3"}], ",", 
      RowBox[{"a3", "->", "a1"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "14"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c20", "=", 
   RowBox[{
    RowBox[{"c1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", "a2"}], ",", 
       RowBox[{"a2", "->", "a1"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "14"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "34"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a2", "->", "a4"}], ",", 
      RowBox[{"a4", "->", "a2"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "23"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c19", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a1", "->", "a4"}], ",", 
        RowBox[{"a4", "->", "a1"}], ",", 
        RowBox[{
         SubscriptBox["B", "12"], "->", 
         SubscriptBox["B", "24"]}], ",", 
        RowBox[{
         SubscriptBox["B", "13"], "->", 
         SubscriptBox["B", "34"]}], ",", 
        RowBox[{
         SubscriptBox["B", "14"], "->", 
         SubscriptBox["B", "14"]}], ",", 
        RowBox[{
         SubscriptBox["B", "23"], "->", 
         SubscriptBox["B", "23"]}], ",", 
        RowBox[{
         SubscriptBox["B", "24"], "->", 
         SubscriptBox["B", "12"]}], ",", 
        RowBox[{
         SubscriptBox["B", "34"], "->", 
         SubscriptBox["B", "13"]}], ",", 
        RowBox[{
         SubscriptBox["A", "12"], "->", 
         SubscriptBox["A", "42"]}], ",", 
        RowBox[{
         SubscriptBox["A", "13"], "->", 
         SubscriptBox["A", "43"]}], ",", 
        RowBox[{
         SubscriptBox["A", "14"], "->", 
         SubscriptBox["A", "41"]}], ",", 
        RowBox[{
         SubscriptBox["A", "21"], "->", 
         SubscriptBox["A", "24"]}], ",", 
        RowBox[{
         SubscriptBox["A", "23"], "->", 
         SubscriptBox["A", "23"]}], ",", 
        RowBox[{
         SubscriptBox["A", "24"], "->", 
         SubscriptBox["A", "21"]}], ",", 
        RowBox[{
         SubscriptBox["A", "31"], "->", 
         SubscriptBox["A", "34"]}], ",", 
        RowBox[{
         SubscriptBox["A", "32"], "->", 
         SubscriptBox["A", "32"]}], ",", 
        RowBox[{
         SubscriptBox["A", "34"], "->", 
         SubscriptBox["A", "31"]}], ",", 
        RowBox[{
         SubscriptBox["A", "41"], "->", 
         SubscriptBox["A", "14"]}], ",", 
        RowBox[{
         SubscriptBox["A", "42"], "->", 
         SubscriptBox["A", "12"]}], ",", 
        RowBox[{
         SubscriptBox["A", "43"], "->", 
         SubscriptBox["A", "13"]}], ",", 
        RowBox[{
         SubscriptBox["p", "12"], "->", 
         SubscriptBox["p", "24"]}], ",", 
        RowBox[{
         SubscriptBox["p", "13"], "->", 
         SubscriptBox["p", "34"]}], ",", 
        RowBox[{
         SubscriptBox["p", "14"], "->", 
         SubscriptBox["p", "14"]}], ",", 
        RowBox[{
         SubscriptBox["p", "23"], "->", 
         SubscriptBox["p", "23"]}], ",", 
        RowBox[{
         SubscriptBox["p", "24"], "->", 
         SubscriptBox["p", "12"]}], ",", 
        RowBox[{
         SubscriptBox["p", "34"], "->", 
         SubscriptBox["p", "13"]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", "a3"}], ",", 
       RowBox[{"a3", "->", "a1"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "14"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "->", "a2"}], ",", 
      RowBox[{"a2", "->", "a1"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "34"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c18", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a1", "->", "a4"}], ",", 
        RowBox[{"a4", "->", "a1"}], ",", 
        RowBox[{
         SubscriptBox["B", "12"], "->", 
         SubscriptBox["B", "24"]}], ",", 
        RowBox[{
         SubscriptBox["B", "13"], "->", 
         SubscriptBox["B", "34"]}], ",", 
        RowBox[{
         SubscriptBox["B", "14"], "->", 
         SubscriptBox["B", "14"]}], ",", 
        RowBox[{
         SubscriptBox["B", "23"], "->", 
         SubscriptBox["B", "23"]}], ",", 
        RowBox[{
         SubscriptBox["B", "24"], "->", 
         SubscriptBox["B", "12"]}], ",", 
        RowBox[{
         SubscriptBox["B", "34"], "->", 
         SubscriptBox["B", "13"]}], ",", 
        RowBox[{
         SubscriptBox["A", "12"], "->", 
         SubscriptBox["A", "42"]}], ",", 
        RowBox[{
         SubscriptBox["A", "13"], "->", 
         SubscriptBox["A", "43"]}], ",", 
        RowBox[{
         SubscriptBox["A", "14"], "->", 
         SubscriptBox["A", "41"]}], ",", 
        RowBox[{
         SubscriptBox["A", "21"], "->", 
         SubscriptBox["A", "24"]}], ",", 
        RowBox[{
         SubscriptBox["A", "23"], "->", 
         SubscriptBox["A", "23"]}], ",", 
        RowBox[{
         SubscriptBox["A", "24"], "->", 
         SubscriptBox["A", "21"]}], ",", 
        RowBox[{
         SubscriptBox["A", "31"], "->", 
         SubscriptBox["A", "34"]}], ",", 
        RowBox[{
         SubscriptBox["A", "32"], "->", 
         SubscriptBox["A", "32"]}], ",", 
        RowBox[{
         SubscriptBox["A", "34"], "->", 
         SubscriptBox["A", "31"]}], ",", 
        RowBox[{
         SubscriptBox["A", "41"], "->", 
         SubscriptBox["A", "14"]}], ",", 
        RowBox[{
         SubscriptBox["A", "42"], "->", 
         SubscriptBox["A", "12"]}], ",", 
        RowBox[{
         SubscriptBox["A", "43"], "->", 
         SubscriptBox["A", "13"]}], ",", 
        RowBox[{
         SubscriptBox["p", "12"], "->", 
         SubscriptBox["p", "24"]}], ",", 
        RowBox[{
         SubscriptBox["p", "13"], "->", 
         SubscriptBox["p", "34"]}], ",", 
        RowBox[{
         SubscriptBox["p", "14"], "->", 
         SubscriptBox["p", "14"]}], ",", 
        RowBox[{
         SubscriptBox["p", "23"], "->", 
         SubscriptBox["p", "23"]}], ",", 
        RowBox[{
         SubscriptBox["p", "24"], "->", 
         SubscriptBox["p", "12"]}], ",", 
        RowBox[{
         SubscriptBox["p", "34"], "->", 
         SubscriptBox["p", "13"]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a2", "->", "a4"}], ",", 
       RowBox[{"a4", "->", "a2"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "14"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "23"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a3", "->", "a2"}], ",", 
      RowBox[{"a2", "->", "a3"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "24"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c17", "=", 
   RowBox[{
    RowBox[{"c1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", "a3"}], ",", 
       RowBox[{"a3", "->", "a1"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "14"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a2", "->", "a4"}], ",", 
      RowBox[{"a4", "->", "a2"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "23"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c16", "=", 
   RowBox[{
    RowBox[{"c1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", "a3"}], ",", 
       RowBox[{"a3", "->", "a1"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "14"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "->", "a4"}], ",", 
      RowBox[{"a4", "->", "a1"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "13"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c15", "=", 
   RowBox[{"c1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "->", "a3"}], ",", 
      RowBox[{"a3", "->", "a1"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "14"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c14", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a1", "->", "a2"}], ",", 
        RowBox[{"a2", "->", "a1"}], ",", 
        RowBox[{
         SubscriptBox["B", "12"], "->", 
         SubscriptBox["B", "12"]}], ",", 
        RowBox[{
         SubscriptBox["B", "13"], "->", 
         SubscriptBox["B", "23"]}], ",", 
        RowBox[{
         SubscriptBox["B", "14"], "->", 
         SubscriptBox["B", "24"]}], ",", 
        RowBox[{
         SubscriptBox["B", "23"], "->", 
         SubscriptBox["B", "13"]}], ",", 
        RowBox[{
         SubscriptBox["B", "24"], "->", 
         SubscriptBox["B", "14"]}], ",", 
        RowBox[{
         SubscriptBox["B", "34"], "->", 
         SubscriptBox["B", "34"]}], ",", 
        RowBox[{
         SubscriptBox["A", "12"], "->", 
         SubscriptBox["A", "21"]}], ",", 
        RowBox[{
         SubscriptBox["A", "13"], "->", 
         SubscriptBox["A", "23"]}], ",", 
        RowBox[{
         SubscriptBox["A", "14"], "->", 
         SubscriptBox["A", "24"]}], ",", 
        RowBox[{
         SubscriptBox["A", "21"], "->", 
         SubscriptBox["A", "12"]}], ",", 
        RowBox[{
         SubscriptBox["A", "23"], "->", 
         SubscriptBox["A", "13"]}], ",", 
        RowBox[{
         SubscriptBox["A", "24"], "->", 
         SubscriptBox["A", "14"]}], ",", 
        RowBox[{
         SubscriptBox["A", "31"], "->", 
         SubscriptBox["A", "32"]}], ",", 
        RowBox[{
         SubscriptBox["A", "32"], "->", 
         SubscriptBox["A", "31"]}], ",", 
        RowBox[{
         SubscriptBox["A", "34"], "->", 
         SubscriptBox["A", "34"]}], ",", 
        RowBox[{
         SubscriptBox["A", "41"], "->", 
         SubscriptBox["A", "42"]}], ",", 
        RowBox[{
         SubscriptBox["A", "42"], "->", 
         SubscriptBox["A", "41"]}], ",", 
        RowBox[{
         SubscriptBox["A", "43"], "->", 
         SubscriptBox["A", "43"]}], ",", 
        RowBox[{
         SubscriptBox["p", "12"], "->", 
         SubscriptBox["p", "12"]}], ",", 
        RowBox[{
         SubscriptBox["p", "13"], "->", 
         SubscriptBox["p", "23"]}], ",", 
        RowBox[{
         SubscriptBox["p", "14"], "->", 
         SubscriptBox["p", "24"]}], ",", 
        RowBox[{
         SubscriptBox["p", "23"], "->", 
         SubscriptBox["p", "13"]}], ",", 
        RowBox[{
         SubscriptBox["p", "24"], "->", 
         SubscriptBox["p", "14"]}], ",", 
        RowBox[{
         SubscriptBox["p", "34"], "->", 
         SubscriptBox["p", "34"]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a2", "->", "a4"}], ",", 
       RowBox[{"a4", "->", "a2"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "14"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "23"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a4", "->", "a3"}], ",", 
      RowBox[{"a3", "->", "a4"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "34"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c13", "=", 
   RowBox[{
    RowBox[{"c1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a3", "->", "a2"}], ",", 
       RowBox[{"a2", "->", "a3"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "14"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "24"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "->", "a3"}], ",", 
      RowBox[{"a3", "->", "a1"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "14"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c12", "=", 
   RowBox[{
    RowBox[{"c1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", "a2"}], ",", 
       RowBox[{"a2", "->", "a1"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "14"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "34"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "->", "a4"}], ",", 
      RowBox[{"a4", "->", "a1"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "13"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c11", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a1", "->", "a2"}], ",", 
        RowBox[{"a2", "->", "a1"}], ",", 
        RowBox[{
         SubscriptBox["B", "12"], "->", 
         SubscriptBox["B", "12"]}], ",", 
        RowBox[{
         SubscriptBox["B", "13"], "->", 
         SubscriptBox["B", "23"]}], ",", 
        RowBox[{
         SubscriptBox["B", "14"], "->", 
         SubscriptBox["B", "24"]}], ",", 
        RowBox[{
         SubscriptBox["B", "23"], "->", 
         SubscriptBox["B", "13"]}], ",", 
        RowBox[{
         SubscriptBox["B", "24"], "->", 
         SubscriptBox["B", "14"]}], ",", 
        RowBox[{
         SubscriptBox["B", "34"], "->", 
         SubscriptBox["B", "34"]}], ",", 
        RowBox[{
         SubscriptBox["A", "12"], "->", 
         SubscriptBox["A", "21"]}], ",", 
        RowBox[{
         SubscriptBox["A", "13"], "->", 
         SubscriptBox["A", "23"]}], ",", 
        RowBox[{
         SubscriptBox["A", "14"], "->", 
         SubscriptBox["A", "24"]}], ",", 
        RowBox[{
         SubscriptBox["A", "21"], "->", 
         SubscriptBox["A", "12"]}], ",", 
        RowBox[{
         SubscriptBox["A", "23"], "->", 
         SubscriptBox["A", "13"]}], ",", 
        RowBox[{
         SubscriptBox["A", "24"], "->", 
         SubscriptBox["A", "14"]}], ",", 
        RowBox[{
         SubscriptBox["A", "31"], "->", 
         SubscriptBox["A", "32"]}], ",", 
        RowBox[{
         SubscriptBox["A", "32"], "->", 
         SubscriptBox["A", "31"]}], ",", 
        RowBox[{
         SubscriptBox["A", "34"], "->", 
         SubscriptBox["A", "34"]}], ",", 
        RowBox[{
         SubscriptBox["A", "41"], "->", 
         SubscriptBox["A", "42"]}], ",", 
        RowBox[{
         SubscriptBox["A", "42"], "->", 
         SubscriptBox["A", "41"]}], ",", 
        RowBox[{
         SubscriptBox["A", "43"], "->", 
         SubscriptBox["A", "43"]}], ",", 
        RowBox[{
         SubscriptBox["p", "12"], "->", 
         SubscriptBox["p", "12"]}], ",", 
        RowBox[{
         SubscriptBox["p", "13"], "->", 
         SubscriptBox["p", "23"]}], ",", 
        RowBox[{
         SubscriptBox["p", "14"], "->", 
         SubscriptBox["p", "24"]}], ",", 
        RowBox[{
         SubscriptBox["p", "23"], "->", 
         SubscriptBox["p", "13"]}], ",", 
        RowBox[{
         SubscriptBox["p", "24"], "->", 
         SubscriptBox["p", "14"]}], ",", 
        RowBox[{
         SubscriptBox["p", "34"], "->", 
         SubscriptBox["p", "34"]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", "a3"}], ",", 
       RowBox[{"a3", "->", "a1"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "14"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a4", "->", "a3"}], ",", 
      RowBox[{"a3", "->", "a4"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "34"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c10", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a1", "->", "a2"}], ",", 
        RowBox[{"a2", "->", "a1"}], ",", 
        RowBox[{
         SubscriptBox["B", "12"], "->", 
         SubscriptBox["B", "12"]}], ",", 
        RowBox[{
         SubscriptBox["B", "13"], "->", 
         SubscriptBox["B", "23"]}], ",", 
        RowBox[{
         SubscriptBox["B", "14"], "->", 
         SubscriptBox["B", "24"]}], ",", 
        RowBox[{
         SubscriptBox["B", "23"], "->", 
         SubscriptBox["B", "13"]}], ",", 
        RowBox[{
         SubscriptBox["B", "24"], "->", 
         SubscriptBox["B", "14"]}], ",", 
        RowBox[{
         SubscriptBox["B", "34"], "->", 
         SubscriptBox["B", "34"]}], ",", 
        RowBox[{
         SubscriptBox["A", "12"], "->", 
         SubscriptBox["A", "21"]}], ",", 
        RowBox[{
         SubscriptBox["A", "13"], "->", 
         SubscriptBox["A", "23"]}], ",", 
        RowBox[{
         SubscriptBox["A", "14"], "->", 
         SubscriptBox["A", "24"]}], ",", 
        RowBox[{
         SubscriptBox["A", "21"], "->", 
         SubscriptBox["A", "12"]}], ",", 
        RowBox[{
         SubscriptBox["A", "23"], "->", 
         SubscriptBox["A", "13"]}], ",", 
        RowBox[{
         SubscriptBox["A", "24"], "->", 
         SubscriptBox["A", "14"]}], ",", 
        RowBox[{
         SubscriptBox["A", "31"], "->", 
         SubscriptBox["A", "32"]}], ",", 
        RowBox[{
         SubscriptBox["A", "32"], "->", 
         SubscriptBox["A", "31"]}], ",", 
        RowBox[{
         SubscriptBox["A", "34"], "->", 
         SubscriptBox["A", "34"]}], ",", 
        RowBox[{
         SubscriptBox["A", "41"], "->", 
         SubscriptBox["A", "42"]}], ",", 
        RowBox[{
         SubscriptBox["A", "42"], "->", 
         SubscriptBox["A", "41"]}], ",", 
        RowBox[{
         SubscriptBox["A", "43"], "->", 
         SubscriptBox["A", "43"]}], ",", 
        RowBox[{
         SubscriptBox["p", "12"], "->", 
         SubscriptBox["p", "12"]}], ",", 
        RowBox[{
         SubscriptBox["p", "13"], "->", 
         SubscriptBox["p", "23"]}], ",", 
        RowBox[{
         SubscriptBox["p", "14"], "->", 
         SubscriptBox["p", "24"]}], ",", 
        RowBox[{
         SubscriptBox["p", "23"], "->", 
         SubscriptBox["p", "13"]}], ",", 
        RowBox[{
         SubscriptBox["p", "24"], "->", 
         SubscriptBox["p", "14"]}], ",", 
        RowBox[{
         SubscriptBox["p", "34"], "->", 
         SubscriptBox["p", "34"]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", "a3"}], ",", 
       RowBox[{"a3", "->", "a1"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "14"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "->", "a4"}], ",", 
      RowBox[{"a4", "->", "a1"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "13"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c9", "=", 
   RowBox[{
    RowBox[{"c1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", "a2"}], ",", 
       RowBox[{"a2", "->", "a1"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "14"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "34"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "->", "a3"}], ",", 
      RowBox[{"a3", "->", "a1"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "14"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c8", "=", 
   RowBox[{
    RowBox[{"c1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", "a2"}], ",", 
       RowBox[{"a2", "->", "a1"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "24"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "14"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "34"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a4", "->", "a3"}], ",", 
      RowBox[{"a3", "->", "a4"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "34"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c7", "=", 
   RowBox[{"c1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "->", "a2"}], ",", 
      RowBox[{"a2", "->", "a1"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "34"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c6", "=", 
   RowBox[{"c1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a2", "->", "a4"}], ",", 
      RowBox[{"a4", "->", "a2"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "23"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c5", "=", 
   RowBox[{
    RowBox[{"c1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a3", "->", "a2"}], ",", 
       RowBox[{"a2", "->", "a3"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "14"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "24"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a4", "->", "a3"}], ",", 
      RowBox[{"a3", "->", "a4"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "34"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c4", "=", 
   RowBox[{
    RowBox[{"c1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a3", "->", "a2"}], ",", 
       RowBox[{"a2", "->", "a3"}], ",", 
       RowBox[{
        SubscriptBox["B", "12"], "->", 
        SubscriptBox["B", "13"]}], ",", 
       RowBox[{
        SubscriptBox["B", "13"], "->", 
        SubscriptBox["B", "12"]}], ",", 
       RowBox[{
        SubscriptBox["B", "14"], "->", 
        SubscriptBox["B", "14"]}], ",", 
       RowBox[{
        SubscriptBox["B", "23"], "->", 
        SubscriptBox["B", "23"]}], ",", 
       RowBox[{
        SubscriptBox["B", "24"], "->", 
        SubscriptBox["B", "34"]}], ",", 
       RowBox[{
        SubscriptBox["B", "34"], "->", 
        SubscriptBox["B", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "12"], "->", 
        SubscriptBox["A", "13"]}], ",", 
       RowBox[{
        SubscriptBox["A", "13"], "->", 
        SubscriptBox["A", "12"]}], ",", 
       RowBox[{
        SubscriptBox["A", "14"], "->", 
        SubscriptBox["A", "14"]}], ",", 
       RowBox[{
        SubscriptBox["A", "21"], "->", 
        SubscriptBox["A", "31"]}], ",", 
       RowBox[{
        SubscriptBox["A", "23"], "->", 
        SubscriptBox["A", "32"]}], ",", 
       RowBox[{
        SubscriptBox["A", "24"], "->", 
        SubscriptBox["A", "34"]}], ",", 
       RowBox[{
        SubscriptBox["A", "31"], "->", 
        SubscriptBox["A", "21"]}], ",", 
       RowBox[{
        SubscriptBox["A", "32"], "->", 
        SubscriptBox["A", "23"]}], ",", 
       RowBox[{
        SubscriptBox["A", "34"], "->", 
        SubscriptBox["A", "24"]}], ",", 
       RowBox[{
        SubscriptBox["A", "41"], "->", 
        SubscriptBox["A", "41"]}], ",", 
       RowBox[{
        SubscriptBox["A", "42"], "->", 
        SubscriptBox["A", "43"]}], ",", 
       RowBox[{
        SubscriptBox["A", "43"], "->", 
        SubscriptBox["A", "42"]}], ",", 
       RowBox[{
        SubscriptBox["p", "12"], "->", 
        SubscriptBox["p", "13"]}], ",", 
       RowBox[{
        SubscriptBox["p", "13"], "->", 
        SubscriptBox["p", "12"]}], ",", 
       RowBox[{
        SubscriptBox["p", "14"], "->", 
        SubscriptBox["p", "14"]}], ",", 
       RowBox[{
        SubscriptBox["p", "23"], "->", 
        SubscriptBox["p", "23"]}], ",", 
       RowBox[{
        SubscriptBox["p", "24"], "->", 
        SubscriptBox["p", "34"]}], ",", 
       RowBox[{
        SubscriptBox["p", "34"], "->", 
        SubscriptBox["p", "24"]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a2", "->", "a4"}], ",", 
      RowBox[{"a4", "->", "a2"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "23"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c3", "=", 
   RowBox[{"c1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a3", "->", "a2"}], ",", 
      RowBox[{"a2", "->", "a3"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "24"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{"c1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a4", "->", "a3"}], ",", 
      RowBox[{"a3", "->", "a4"}], ",", 
      RowBox[{
       SubscriptBox["B", "12"], "->", 
       SubscriptBox["B", "12"]}], ",", 
      RowBox[{
       SubscriptBox["B", "13"], "->", 
       SubscriptBox["B", "14"]}], ",", 
      RowBox[{
       SubscriptBox["B", "14"], "->", 
       SubscriptBox["B", "13"]}], ",", 
      RowBox[{
       SubscriptBox["B", "23"], "->", 
       SubscriptBox["B", "24"]}], ",", 
      RowBox[{
       SubscriptBox["B", "24"], "->", 
       SubscriptBox["B", "23"]}], ",", 
      RowBox[{
       SubscriptBox["B", "34"], "->", 
       SubscriptBox["B", "34"]}], ",", 
      RowBox[{
       SubscriptBox["A", "12"], "->", 
       SubscriptBox["A", "12"]}], ",", 
      RowBox[{
       SubscriptBox["A", "13"], "->", 
       SubscriptBox["A", "14"]}], ",", 
      RowBox[{
       SubscriptBox["A", "14"], "->", 
       SubscriptBox["A", "13"]}], ",", 
      RowBox[{
       SubscriptBox["A", "21"], "->", 
       SubscriptBox["A", "21"]}], ",", 
      RowBox[{
       SubscriptBox["A", "23"], "->", 
       SubscriptBox["A", "24"]}], ",", 
      RowBox[{
       SubscriptBox["A", "24"], "->", 
       SubscriptBox["A", "23"]}], ",", 
      RowBox[{
       SubscriptBox["A", "31"], "->", 
       SubscriptBox["A", "41"]}], ",", 
      RowBox[{
       SubscriptBox["A", "32"], "->", 
       SubscriptBox["A", "42"]}], ",", 
      RowBox[{
       SubscriptBox["A", "34"], "->", 
       SubscriptBox["A", "43"]}], ",", 
      RowBox[{
       SubscriptBox["A", "41"], "->", 
       SubscriptBox["A", "31"]}], ",", 
      RowBox[{
       SubscriptBox["A", "42"], "->", 
       SubscriptBox["A", "32"]}], ",", 
      RowBox[{
       SubscriptBox["A", "43"], "->", 
       SubscriptBox["A", "34"]}], ",", 
      RowBox[{
       SubscriptBox["p", "12"], "->", 
       SubscriptBox["p", "12"]}], ",", 
      RowBox[{
       SubscriptBox["p", "13"], "->", 
       SubscriptBox["p", "14"]}], ",", 
      RowBox[{
       SubscriptBox["p", "14"], "->", 
       SubscriptBox["p", "13"]}], ",", 
      RowBox[{
       SubscriptBox["p", "23"], "->", 
       SubscriptBox["p", "24"]}], ",", 
      RowBox[{
       SubscriptBox["p", "24"], "->", 
       SubscriptBox["p", "23"]}], ",", 
      RowBox[{
       SubscriptBox["p", "34"], "->", 
       SubscriptBox["p", "34"]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.91976301554664*^9, 3.919763022930969*^9}, {
   3.919763128904682*^9, 3.9197632441119967`*^9}, {3.9197633200805073`*^9, 
   3.919763471407422*^9}, {3.9197635148633747`*^9, 3.9197635775728817`*^9}, {
   3.919763609637424*^9, 3.9197637621072063`*^9}, {3.919763793596539*^9, 
   3.9197638336151342`*^9}, {3.919763868087454*^9, 3.919763955374321*^9}, {
   3.919764067104274*^9, 3.919764244730975*^9}, {3.919764345344122*^9, 
   3.91976436851823*^9}, {3.919764436839238*^9, 3.9197644486155367`*^9}, {
   3.919764561570263*^9, 3.919764562513431*^9}, {3.919764621402247*^9, 
   3.919764622196883*^9}, {3.919764702467095*^9, 3.919764703266573*^9}, {
   3.919764766854334*^9, 3.9197647674892693`*^9}, {3.919764924978303*^9, 
   3.919764925781735*^9}, {3.919764962532804*^9, 3.9197649644671307`*^9}, {
   3.91976500213831*^9, 3.919765002983252*^9}, {3.919765079061282*^9, 
   3.919765079900744*^9}, {3.919765149391868*^9, 3.919765149940755*^9}, {
   3.919765204966537*^9, 3.9197652056326313`*^9}, {3.9197652586459312`*^9, 
   3.919765259249073*^9}, {3.919765305237102*^9, 3.9197653249600697`*^9}, {
   3.919765385879533*^9, 3.9197653867143993`*^9}, {3.919765423322508*^9, 
   3.919765423957079*^9}, {3.919766609536992*^9, 3.919766609629138*^9}, {
   3.919766644840982*^9, 3.9197666739329042`*^9}, {3.919766708396188*^9, 
   3.919766708419175*^9}, {3.919767291013397*^9, 3.919767317327923*^9}, {
   3.919767355782332*^9, 3.9197673668992643`*^9}, {3.919767484935192*^9, 
   3.9197675282808847`*^9}, {3.9197680759572363`*^9, 3.919768101883216*^9}, {
   3.919768138631825*^9, 3.919768139017795*^9}, {3.919768280451169*^9, 
   3.919768302878023*^9}, {3.919768458024094*^9, 3.9197684889462337`*^9}, {
   3.9197686100999947`*^9, 3.919768626831279*^9}, {3.923544164618249*^9, 
   3.923544165457635*^9}, 3.924227219577312*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"8e3b2fb8-0957-4f6f-a699-a87d55a2ae9b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Final result", "Subsubsection",
 CellChangeTimes->{{3.919823018688043*^9, 
  3.9198230202243233`*^9}},ExpressionUUID->"a92dd5c6-9768-490f-8a40-\
d819920cbebb"],

Cell[TextData[{
 "We sum over the 24 previous pieces and save the result in ",
 StyleBox["contactab.",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9235442933264027`*^9, 
  3.9235443204633217`*^9}},ExpressionUUID->"da466979-aa42-48c5-80d6-\
5e6c6dd926bd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"contactab", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
       "c1", "+", "c2", "+", "c3", "+", "c4", "+", "c5", "+", "c6", "+", "c7",
         "+", "c8", "+", "c9", "+", "c10", "+", "c11", "+", "c12", "+", "c13",
         "+", "c14", "+", "c15", "+", "c16", "+", "c17", "+", "c18", "+", 
        "c19", "+", "c20", "+", "c21", "+", "c22", "+", "c23", "+", "c24"}], 
       "]"}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", "12"], "->", 
         SubscriptBox["A", "1"]}], ",", 
        RowBox[{
         SubscriptBox["A", "13"], "->", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["A", "1"]}], "-", 
          SubscriptBox["A", "5"]}]}], ",", 
        RowBox[{
         SubscriptBox["A", "14"], "->", 
         SubscriptBox["A", "5"]}], ",", 
        RowBox[{
         SubscriptBox["A", "21"], "->", 
         SubscriptBox["A", "2"]}], ",", 
        RowBox[{
         SubscriptBox["A", "23"], "->", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["A", "2"]}], "-", 
          SubscriptBox["A", "6"]}]}], ",", 
        RowBox[{
         SubscriptBox["A", "24"], "->", 
         SubscriptBox["A", "6"]}], ",", 
        RowBox[{
         SubscriptBox["A", "31"], "->", 
         SubscriptBox["A", "3"]}], ",", 
        RowBox[{
         SubscriptBox["A", "32"], "->", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["A", "3"]}], "-", 
          SubscriptBox["A", "7"]}]}], ",", 
        RowBox[{
         SubscriptBox["A", "34"], "->", 
         SubscriptBox["A", "7"]}], ",", 
        RowBox[{
         SubscriptBox["A", "41"], "->", 
         SubscriptBox["A", "4"]}], ",", 
        RowBox[{
         SubscriptBox["A", "42"], "->", 
         SubscriptBox["A", "8"]}], ",", 
        RowBox[{
         SubscriptBox["A", "43"], "->", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["A", "4"]}], "-", 
          SubscriptBox["A", "8"]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a3", ",", "a4", ",", "a2"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", " ", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a4", ",", "a3"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", " ", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a3", ",", "a2", ",", "a1", ",", "a4"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a2", ",", "a1", ",", "a3", ",", "a4"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a4", ",", "a2", ",", "a3", ",", "a1"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a4", ",", "a3", ",", "a2"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a4", ",", "a2", ",", "a3"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a2", ",", "a1", ",", "a4", ",", "a3"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", " ", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a2", ",", "a3", ",", "a1", ",", "a4"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a3", ",", "a2", ",", "a4"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a2", ",", "a3", ",", "a4", ",", "a1"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a2", ",", "a4", ",", "a1", ",", "a3"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a3", ",", "a1", ",", "a2", ",", "a4"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a3", ",", "a1", ",", "a4", ",", "a2"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a2", ",", "a4", ",", "a3", ",", "a1"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a4", ",", "a1", ",", "a2", ",", "a3"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a3", ",", "a4", ",", "a2", ",", "a1"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a3", ",", "a4", ",", "a2", ",", "a1"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a4", ",", "a3", ",", "a2", ",", "a1"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a4", ",", "a1", ",", "a3", ",", "a2"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a3", ",", "a2", ",", "a4", ",", "a1"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a3", ",", "a4", ",", "a1", ",", "a2"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a4", ",", "a2", ",", "a1", ",", "a3"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a4", ",", "a3", ",", "a1", ",", "a2"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a3", ",", "a1", ",", "a"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a3", ",", "a"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a3", ",", "a2", ",", "a"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a2", ",", "a3", ",", "a"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a4", ",", "a1", ",", "a"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a4", ",", "a"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a2", ",", "a1", ",", "a"}]], " ", "->", 
        SubscriptBox["g", 
         RowBox[{"a1", ",", "a2", ",", "a"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a4", ",", "a3", ",", "a"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a3", ",", "a4", ",", "a"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"a4", ",", "a2", ",", "a"}]], "->", 
        SubscriptBox["g", 
         RowBox[{"a2", ",", "a4", ",", "a"}]]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DumpSave", "[", 
     RowBox[{"\"\<contactab.mx\>\"", ",", "contactab"}], "]"}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.919766332363587*^9, 3.919766415627178*^9}, {
   3.9197664525941*^9, 3.9197664532323427`*^9}, {3.919766504385013*^9, 
   3.919766512239175*^9}, 3.919766762939863*^9, {3.9198228179018383`*^9, 
   3.919822830500849*^9}, {3.9198230315148783`*^9, 3.919823051824698*^9}, {
   3.9198232611135893`*^9, 3.919823273226454*^9}, {3.9198412436574917`*^9, 
   3.919841245752048*^9}, 3.919841386150545*^9, {3.919846350546319*^9, 
   3.919846397318572*^9}, {3.919928389893675*^9, 3.919928435395419*^9}, {
   3.9199295930475473`*^9, 3.919929598644259*^9}, 3.919930295163368*^9, {
   3.9199303305244417`*^9, 3.919930335597459*^9}, 3.9199328306553097`*^9, {
   3.920513995789201*^9, 3.920514007595586*^9}, {3.920514978679837*^9, 
   3.92051499360786*^9}, {3.921478638045455*^9, 3.921479133093835*^9}, {
   3.921644467787718*^9, 3.921644474889865*^9}, {3.923544328682589*^9, 
   3.9235443340397863`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"23460c7a-64af-4f4e-8e43-bb7cc1f7443b"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. 2 Contact terms as a function of {s,t}", "Section",
 CellChangeTimes->{{3.9235441352339077`*^9, 3.923544145025631*^9}, {
   3.923544396180449*^9, 3.923544397492128*^9}, 3.92354446479459*^9, {
   3.92422892784942*^9, 
   3.924228928864843*^9}},ExpressionUUID->"9baade3a-a838-4e08-996d-\
a3e1f2418513"],

Cell[TextData[{
 "This section computes the contact terms as a function of (s,t). It saves it \
in ",
 StyleBox["contactabpthts",
  FontWeight->"Bold"],
 ". Then expands this quantity around s->\[Infinity] up to order s\.b3, \
saving the result in ",
 StyleBox["contactats3",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.924228036462717*^9, 
  3.924228138744235*^9}},ExpressionUUID->"9f3e0d86-b805-4433-9460-\
4c67a9099e72"],

Cell[CellGroupData[{

Cell["Kinematics ", "Subsection",
 CellChangeTimes->{{3.902130092666088*^9, 3.902130094058341*^9}, {
   3.919307964557391*^9, 3.919307968413805*^9}, {3.919313028501418*^9, 
   3.919313035158049*^9}, 3.919917404477713*^9, {3.9199285726946287`*^9, 
   3.91992857424645*^9}, 3.919932918831139*^9, 
   3.924227316873178*^9},ExpressionUUID->"ad478506-d2a8-45af-844f-\
48970d7cbd47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theta", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]1", "->", "0"}], ",", 
     RowBox[{"\[Theta]2", "->", "\[Pi]"}], ",", 
     RowBox[{"\[Theta]3", "->", "\[Theta]"}], ",", 
     RowBox[{"\[Theta]4", "->", 
      RowBox[{"\[Theta]", "-", "\[Pi]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee1", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp1", "^", "2"}], "+", 
     RowBox[{"mm1", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee2", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp2", "^", "2"}], "+", 
     RowBox[{"mm2", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee3", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp3", "^", "2"}], "+", 
     RowBox[{"mm3", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee4", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp4", "^", "2"}], "+", 
     RowBox[{"mm4", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp3", "=", "pp4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp2", "=", "pp1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp4", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mm3", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox["mm4", "2"]}], "+", 
       SuperscriptBox["mm4", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm1", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm2", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm4", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm1", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm2", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sim", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mm1", ">", "0"}], ",", 
      RowBox[{"mm2", ">", "0"}], ",", 
      RowBox[{"mm3", ">", "0"}], ",", 
      RowBox[{"mm4", ">", "0"}], ",", 
      RowBox[{"pp1", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"pp4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mm3"}], "-", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mm3", "-", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mm3"}], "+", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mm3", "+", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}]}], ")"}]}]}], ";"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"rules", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ee1", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp1", "^", "2"}], "+", 
          RowBox[{"mm1", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee2", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp2", "^", "2"}], "+", 
          RowBox[{"mm2", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee3", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp3", "^", "2"}], "+", 
          RowBox[{"mm3", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee4", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp4", "^", "2"}], "+", 
          RowBox[{"mm4", "^", "2"}]}], "]"}]}]}], "}"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee1", ",", 
       RowBox[{"pp1", "*", 
        RowBox[{"Sin", "[", "\[Theta]1", "]"}]}], ",", "0", ",", 
       RowBox[{"pp1", "*", 
        RowBox[{"Cos", "[", "\[Theta]1", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee2", ",", 
       RowBox[{"pp2", "*", 
        RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ",", "0", ",", 
       RowBox[{"pp2", "*", 
        RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"ee3", ",", 
        RowBox[{"pp3", "*", 
         RowBox[{"Sin", "[", "\[Theta]3", "]"}]}], ",", "0", ",", 
        RowBox[{"pp3", "*", 
         RowBox[{"Cos", "[", "\[Theta]3", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4", ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"ee4", ",", 
        RowBox[{"pp4", "*", 
         RowBox[{"Sin", "[", "\[Theta]4", "]"}]}], ",", "0", ",", 
        RowBox[{"pp4", "*", 
         RowBox[{"Cos", "[", "\[Theta]4", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1a", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee1", ",", 
       RowBox[{"pp1", "*", 
        RowBox[{"Sin", "[", "\[Theta]1", "]"}]}], ",", "0", ",", 
       RowBox[{"pp1", "*", 
        RowBox[{"Cos", "[", "\[Theta]1", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2a", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee2", ",", 
       RowBox[{"pp2", "*", 
        RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ",", "0", ",", 
       RowBox[{"pp2", "*", 
        RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3a", ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"ee3", ",", 
        RowBox[{"pp3", "*", 
         RowBox[{"Sin", "[", "\[Theta]3", "]"}]}], ",", "0", ",", 
        RowBox[{"pp3", "*", 
         RowBox[{"Cos", "[", "\[Theta]3", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4a", ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"ee4", ",", 
        RowBox[{"pp4", "*", 
         RowBox[{"Sin", "[", "\[Theta]4", "]"}]}], ",", "0", ",", 
        RowBox[{"pp4", "*", 
         RowBox[{"Cos", "[", "\[Theta]4", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eta", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"etai", "=", 
   RowBox[{"Inverse", "[", "eta", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e11", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e12", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e13", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm1"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", 
        RowBox[{"ee1", "*", 
         RowBox[{"Sin", "[", "\[Theta]1", "]"}]}], ",", "0", ",", 
        RowBox[{"ee1", "*", 
         RowBox[{"Cos", "[", "\[Theta]1", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e21", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e22", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e23", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm2"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp2", ",", 
        RowBox[{"ee2", "*", 
         RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ",", "0", ",", 
        RowBox[{"ee2", "*", 
         RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e31", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e32", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e33", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm3"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp3", ",", 
        RowBox[{"ee3", "*", 
         RowBox[{"Sin", "[", "\[Theta]3", "]"}]}], ",", "0", ",", 
        RowBox[{"ee3", "*", 
         RowBox[{"Cos", "[", "\[Theta]3", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e41", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e42", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e43", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "mm4"}], 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"pp4", ",", 
         RowBox[{"ee4", "*", 
          RowBox[{"Sin", "[", "\[Theta]4", "]"}]}], ",", "0", ",", 
         RowBox[{"ee4", "*", 
          RowBox[{"Cos", "[", "\[Theta]4", "]"}]}]}], "}"}], "}"}]}], "/.", 
     "theta"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e11"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e12"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e12"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e11"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e13"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e11", "]"}], ".", "e13"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e13"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e12", "]"}], ".", "e13"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e13", "]"}], ".", "e13"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm1", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p1", "]"}], ".", "p1"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e21"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e22"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e22"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e21"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e23"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e21", "]"}], ".", "e23"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e23"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e22", "]"}], ".", "e23"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e23", "]"}], ".", "e23"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm2", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p2", "]"}], ".", "p2"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e31"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e32"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e32"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e31"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e33"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e31", "]"}], ".", "e33"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e33"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e32", "]"}], ".", "e33"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e33", "]"}], ".", "e33"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm3", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p3", "]"}], ".", "p3"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e41"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e42"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e42"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e41"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e43"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e41", "]"}], ".", "e43"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e43"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e42", "]"}], ".", "e43"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e4a", "[", "5", "]"}], ":=", 
    RowBox[{
     RowBox[{
      SqrtBox["3"], "/", 
      SqrtBox["2"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", "e43", "]"}], ".", "e43"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "3"}], 
        RowBox[{"(", 
         RowBox[{"etai", "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mm4", "^", "2"}]}], 
           RowBox[{
            RowBox[{"Transpose", "[", "p4", "]"}], ".", "p4"}]}]}], ")"}]}]}],
       ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"j", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"e3a", "[", "j", "]"}], "-", 
     RowBox[{"Transpose", "[", 
      RowBox[{"e3a", "[", "j", "]"}], "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"p3", ".", "eta", ".", 
     RowBox[{"e3a", "[", "j", "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"e3a", "[", "j", "]"}], ".", "eta"}], "]"}], "]"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.924227541338382*^9, 3.924227570018283*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"7dbe3618-6852-4ed0-8f82-fc00a1ddde63"]
}, Closed]],

Cell[CellGroupData[{

Cell["A,B to p,\[Theta]", "Subsection",
 CellChangeTimes->{{3.919823061624269*^9, 3.919823068705223*^9}, {
  3.9198244278913403`*^9, 
  3.919824433992847*^9}},ExpressionUUID->"86af7113-8d46-45ff-b725-\
6c0cecc6fb84"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"contactabpth", ":=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dic", ":=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"e1aux", "=", 
             RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"e2aux", "=", 
             RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"e3aux", "=", 
             RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"e4aux", "=", 
             RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"aux", ":=", "0"}], ";", "\[IndentingNewLine]", 
            RowBox[{"aux", "=", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"contactab", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["p", "12"], "->", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"p1", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p2", "]"}]}], "]"}]}], ",", 
                    RowBox[{
                    SubscriptBox["p", "13"], "->", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"p1", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p3", "]"}]}], "]"}]}], ",", 
                    RowBox[{
                    SubscriptBox["p", "14"], "->", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"p1", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p4", "]"}]}], "]"}]}], ",", 
                    RowBox[{
                    SubscriptBox["p", "23"], "->", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"p2", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p3", "]"}]}], "]"}]}], ",", 
                    RowBox[{
                    SubscriptBox["p", "24"], "->", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"p2", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p4", "]"}]}], "]"}]}], ",", 
                    RowBox[{
                    SubscriptBox["p", "34"], "->", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"p3", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p4", "]"}]}], "]"}]}]}], 
                    "}"}]}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["B", "12"], " ", 
                    SubscriptBox["B", "23"], " ", 
                    SubscriptBox["B", "34"], " ", 
                    SubscriptBox["B", "14"]}], "->", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    "e1aux", ".", "eta", ".", "e2aux", ".", "eta", ".", 
                    "e3aux", ".", "eta", ".", "e4aux", ".", "eta"}], "]"}]}], 
                    ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["B", "12"], " ", 
                    SubscriptBox["B", "13"], " ", 
                    SubscriptBox["B", "24"], " ", 
                    SubscriptBox["B", "34"]}], "->", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    "e1aux", ".", "eta", ".", "e2aux", ".", "eta", ".", 
                    "e4aux", ".", "eta", ".", "e3aux", ".", "eta"}], "]"}]}], 
                    ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["B", "13"], " ", 
                    SubscriptBox["B", "14"], " ", 
                    SubscriptBox["B", "23"], " ", 
                    SubscriptBox["B", "24"]}], "->", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    "e1aux", ".", "eta", ".", "e3aux", ".", "eta", ".", 
                    "e2aux", ".", "eta", ".", "e4aux", ".", "eta"}], 
                    "]"}]}]}], "}"}]}], "/.", 
                    RowBox[{
                    SubsuperscriptBox["B", "13", "2"], " ", "->", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e1aux", ".", "eta", ".", "e3aux", ".", "eta"}], 
                    "]"}]}]}], "/.", 
                   RowBox[{
                    SubsuperscriptBox["B", "12", "2"], " ", "->", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e1aux", ".", "eta", ".", "e2aux", ".", "eta"}], 
                    "]"}]}]}], "/.", 
                  RowBox[{
                   SubsuperscriptBox["B", "14", "2"], " ", "->", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"e1aux", ".", "eta", ".", "e4aux", ".", "eta"}], 
                    "]"}]}]}], "/.", 
                 RowBox[{
                  SubsuperscriptBox["B", "23", "2"], " ", "->", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"e2aux", ".", "eta", ".", "e3aux", ".", "eta"}], 
                   "]"}]}]}], "/.", 
                RowBox[{
                 SubsuperscriptBox["B", "24", "2"], " ", "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"e2aux", ".", "eta", ".", "e4aux", ".", "eta"}], 
                  "]"}]}]}], "/.", 
               RowBox[{
                SubsuperscriptBox["B", "34", "2"], " ", "->", 
                RowBox[{"Tr", "[", 
                 RowBox[{"e3aux", ".", "eta", ".", "e4aux", ".", "eta"}], 
                 "]"}]}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e3aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e3aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e3aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e3aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e3aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e3aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e3aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e3aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", "e3aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", "e3aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", "e3aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e2aux", ".", "eta", ".", "e3aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e2aux", ".", "eta", ".", "e3aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e2aux", ".", "eta", ".", "e3aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e2aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e2aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e2aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e1aux", 
                   ".", "eta", ".", "e4aux", ".", "eta", ".", "e3aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e3aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e2aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e3aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e2aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e1aux", 
                   ".", "eta", ".", "e4aux", ".", "eta", ".", "e3aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", "e2aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", "e2aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", "e2aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e3aux", ".", "eta", ".", "e2aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e3aux", ".", "eta", ".", "e2aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e3aux", ".", "eta", ".", "e2aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "24"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", "e4aux", ".", "eta", ".", "e3aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "24"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e3aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e2aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "24"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e3aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e2aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "24"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", "e4aux", ".", "eta", ".", "e2aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "24"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e3aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "24"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e3aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e3aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["A", "7"], "  ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e3aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e3aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "4"], "  ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["A", "6"], "  ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["B", "23"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["B", "23"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["B", "14"]}], " ", "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "14"]}], " ", "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "14"]}], " ", "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["B", "13"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["B", "13"]}], " ", "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["B", "13"]}], " ", "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["B", "12"]}], " ", "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["B", "12"]}], " ", "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["B", "12"]}], " ", "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e3aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p2a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "3"], " ", 
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "24"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e2aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e3aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p1a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "4"], " ", 
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", "e1aux", ".", "eta", ".", "e2aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["A", "8"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e4aux", ".", "eta", ".", "e3aux", 
                   ".", "eta", ".", "e2aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "1"], " ", 
                  SubscriptBox["A", "6"], " ", 
                  SubscriptBox["B", "14"], " ", 
                  SubscriptBox["B", "23"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p2a", ".", "eta", ".", "e1aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e3aux", ".", "eta", ".", "e2aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["A", "7"], " ", 
                  SubscriptBox["B", "12"], " ", 
                  SubscriptBox["B", "24"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p4a", ".", "eta", ".", "e3aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e2aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["A", "2"], " ", 
                  SubscriptBox["A", "5"], " ", 
                  SubscriptBox["B", "13"], " ", 
                  SubscriptBox["B", "24"], " ", 
                  SubscriptBox["B", "34"]}], "->", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                  "p1a", ".", "eta", ".", "e2aux", ".", "eta", ".", "e4aux", 
                   ".", "eta", ".", "e3aux", ".", "eta", ".", "e1aux", ".", 
                   "eta", ".", 
                   RowBox[{"Transpose", "[", "p4a", "]"}]}], "]"}]}]}], 
               "}"}]}]}], "\[IndentingNewLine]", ";", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"dic", ",", 
              RowBox[{
               RowBox[{"iii", "*", "1000"}], " ", "+", 
               RowBox[{"jjj", "*", "100"}], " ", "+", 
               RowBox[{"kkk", " ", "*", "10"}], "+", "lll"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"contactabpth", ",", "aux"}], "]"}], ";"}], ",", 
           RowBox[{"{", 
            RowBox[{"lll", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"kkk", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"jjj", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"iii", ",", "1", ",", "5"}], "}"}]}], "]"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"DumpSave", "[", 
      RowBox[{"\"\<contactabpth.mx\>\"", ",", "contactabpth"}], "]"}], ";"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9198240574904423`*^9, 3.919824062257724*^9}, {
   3.919824109801795*^9, 3.91982423260631*^9}, {3.9198243066878138`*^9, 
   3.919824315394744*^9}, {3.9198244187594023`*^9, 3.919824421520248*^9}, {
   3.919824485522941*^9, 3.919824499953535*^9}, {3.919824615114921*^9, 
   3.919824617491794*^9}, 3.919841475804008*^9, {3.919841512619669*^9, 
   3.919841517224554*^9}, {3.9198416262062817`*^9, 3.9198416290801983`*^9}, {
   3.919841678442968*^9, 3.919841678868822*^9}, 3.919928753181692*^9, {
   3.9199290565990543`*^9, 3.919929085497102*^9}, 3.919930425192008*^9, 
   3.919930611333136*^9, {3.919930654843273*^9, 3.9199306602481203`*^9}, 
   3.919930711706052*^9, 3.919930958922449*^9, 3.919931317281378*^9, 
   3.919931394536672*^9, 3.919931436563478*^9, 3.919931510670684*^9, 
   3.919931556972286*^9, 3.919931632680472*^9, 3.919931803473742*^9, 
   3.9199321290411777`*^9, 3.9199322953727713`*^9, {3.919932512221525*^9, 
   3.919932513495206*^9}, 3.919932647383994*^9, {3.91993372033383*^9, 
   3.919933725329999*^9}, {3.919935436760859*^9, 3.919935443445436*^9}, {
   3.923544474447441*^9, 3.9235444870641603`*^9}, {3.924227360337593*^9, 
   3.924227365653941*^9}, {3.924228588553688*^9, 3.924228592450334*^9}, {
   3.92422925948097*^9, 3.92422927294611*^9}, 3.9242293196899967`*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"a7581f1b-a835-412b-b8e3-80c5252ab52c"]
}, Closed]],

Cell[CellGroupData[{

Cell["p, \[Theta] to s,t", "Subsection",
 CellChangeTimes->{{3.9242274452730007`*^9, 
  3.924227459584655*^9}},ExpressionUUID->"8f65c28a-654a-4841-aeef-\
df920775290f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"contactabpthts", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", 
     RowBox[{"aux", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"contactabpth", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "->", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mm1", "2"], "-", 
                  SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mm1", "2"], "-", 
                   SuperscriptBox["mm2", "2"]}], ")"}], "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mm3", "2"], " ", "s"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mm4", "2"], " ", "s"}], "+", 
                SuperscriptBox["s", "2"], "+", 
                SqrtBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"]}], ")"}], "2"], "-", 
                    SuperscriptBox["s", "2"]}], ")"}], "2"]]}], ")"}]}], "-", 
             
             RowBox[{"2", " ", "s", " ", 
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                SqrtBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mm1", "2"], "+", 
                SuperscriptBox["mm3", "2"], "-", "t"}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "s", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["mm1", "4"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mm2", "2"], "-", "s"}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mm1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mm2", "2"], "+", "s"}], ")"}]}]}]], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mm3", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mm3", "2"], " ", 
                 SuperscriptBox["mm4", "2"]}], "+", 
                SuperscriptBox["mm4", "4"], "-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["mm3", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "2"]}], 
                 RowBox[{"2", " ", "s"}]], "-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["mm4", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "2"]}], 
                 RowBox[{"2", " ", "s"}]], "+", 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                   ")"}], "4"], 
                 RowBox[{"16", " ", 
                  SuperscriptBox["s", "2"]}]]}], ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{"pp1", "\[Rule]", 
          FractionBox[
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm1", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm1", "2"], " ", 
              SuperscriptBox["mm2", "2"]}], "+", 
             SuperscriptBox["mm2", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm1", "2"], " ", "s"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm2", "2"], " ", "s"}], "+", 
             SuperscriptBox["s", "2"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["s"]}]]}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"contactabpthts", ",", "aux"}], "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "contactabpth", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DumpSave", "[", 
     RowBox[{"\"\<contactabpthts.mx\>\"", ",", "contactabpthts"}], "]"}], 
    ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.924227752929631*^9, 3.924227770523438*^9}, {
  3.924227803879105*^9, 3.924227808793375*^9}, {3.924228154370716*^9, 
  3.9242282256269608`*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"a6186f1d-4460-4e4f-a818-fea7af5c1070"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.924228159071289*^9, {3.924228191874916*^9, 3.924228225991229*^9}},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[375]:=",ExpressionUUID->"f754cd2f-f540-4c18-9ab7-f0e96ece77d0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["s expansion", "Subsection",
 CellChangeTimes->{{3.924227954305113*^9, 
  3.924227957785892*^9}},ExpressionUUID->"ebed9f85-3eee-483f-be23-\
efb7ad0c360b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"contactats3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", "i", "]"}], ";", 
    RowBox[{"aux", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"contactabpthts", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "Infinity", ",", 
           RowBox[{"-", "3"}]}], "}"}]}], "]"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"contactats3", ",", "aux"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "contactabpthts", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DumpSave", "[", 
     RowBox[{"\"\<contactats3.mx\>\"", ",", "contactats3"}], "]"}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.924227983119094*^9, 3.924228024904827*^9}},
 CellLabel->
  "In[377]:=",ExpressionUUID->"a09736c3-b1ef-434f-b891-0c4d99b9a3c8"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.924228228828068*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[377]:=",ExpressionUUID->"b529ec81-efc9-4dfd-8a31-90388393ca3a"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Exchange interactions", "Chapter",
 CellChangeTimes->{{3.9242283900881367`*^9, 3.924228393984599*^9}, {
  3.9242289308090057`*^9, 
  3.924228932496747*^9}},ExpressionUUID->"425d6cc8-4b48-47aa-a71d-\
1485134ffcfd"],

Cell[TextData[{
 "The final result of this section is the computation of all the  exchange \
diagrams expanded around s->\[Infinity] up to order s\.b3. They are saved \
respectively in ",
 StyleBox["massives3",
  FontWeight->"Bold"],
 ", ",
 StyleBox["massless3, scalars3, spin1s3.",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.924230179524281*^9, 
  3.9242302253775663`*^9}},ExpressionUUID->"d2e251bd-23d0-4366-8eb3-\
5fbe5ab8e425"],

Cell[CellGroupData[{

Cell["2. 1 Massive spin-2 exchange", "Section",
 CellChangeTimes->{{3.9021316436507063`*^9, 3.902131648362183*^9}, {
  3.9204355805331993`*^9, 3.92043558146069*^9}, {3.9242284329687443`*^9, 
  3.9242284333845654`*^9}, {3.9242289340651283`*^9, 
  3.9242289353445*^9}},ExpressionUUID->"b10cb92f-d839-461e-8c12-9faddae7b124"],

Cell[TextData[{
 "The final result of this section is the computation of the  exchange \
diagram of a massive spin-2 particle  expanded around s->\[Infinity] up to \
order s\.b3.  It is saved in the variable ",
 StyleBox["massives3",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.924228653813548*^9, 
  3.924228723008922*^9}},ExpressionUUID->"216e65c8-4d07-46c8-b414-\
d23d40c93e7e"],

Cell[CellGroupData[{

Cell["Kinematics", "Subsection",
 CellChangeTimes->{{3.902130092666088*^9, 3.902130094058341*^9}, {
   3.919307964557391*^9, 3.919307968413805*^9}, {3.919313028501418*^9, 
   3.919313035158049*^9}, 3.919917404477713*^9, {3.9199285726946287`*^9, 
   3.91992857424645*^9}, 3.919932918831139*^9, 3.920514750970685*^9, 
   3.921482977645377*^9, 
   3.924228436705208*^9},ExpressionUUID->"08cbf66f-0b95-4091-a651-\
447f8f53344b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theta", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]1", "->", "0"}], ",", 
     RowBox[{"\[Theta]2", "->", "\[Pi]"}], ",", 
     RowBox[{"\[Theta]3", "->", "\[Theta]"}], ",", 
     RowBox[{"\[Theta]4", "->", 
      RowBox[{"\[Theta]", "-", "\[Pi]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee1", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp1", "^", "2"}], "+", 
     RowBox[{"mm1", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee2", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp2", "^", "2"}], "+", 
     RowBox[{"mm2", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee3", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp3", "^", "2"}], "+", 
     RowBox[{"mm3", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee4", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp4", "^", "2"}], "+", 
     RowBox[{"mm4", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp3", "=", "pp4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp2", "=", "pp1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp4", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mm3", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox["mm4", "2"]}], "+", 
       SuperscriptBox["mm4", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm1", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm2", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm4", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm1", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm2", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sim", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mm1", ">", "0"}], ",", 
      RowBox[{"mm2", ">", "0"}], ",", 
      RowBox[{"mm3", ">", "0"}], ",", 
      RowBox[{"mm4", ">", "0"}], ",", 
      RowBox[{"pp1", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"pp4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mm3"}], "-", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mm3", "-", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mm3"}], "+", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mm3", "+", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}]}], ")"}]}]}], ";"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"rules", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ee1", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp1", "^", "2"}], "+", 
          RowBox[{"mm1", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee2", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp2", "^", "2"}], "+", 
          RowBox[{"mm2", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee3", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp3", "^", "2"}], "+", 
          RowBox[{"mm3", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee4", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp4", "^", "2"}], "+", 
          RowBox[{"mm4", "^", "2"}]}], "]"}]}]}], "}"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee1", ",", 
       RowBox[{"pp1", "*", 
        RowBox[{"Sin", "[", "\[Theta]1", "]"}]}], ",", "0", ",", 
       RowBox[{"pp1", "*", 
        RowBox[{"Cos", "[", "\[Theta]1", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee2", ",", 
       RowBox[{"pp2", "*", 
        RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ",", "0", ",", 
       RowBox[{"pp2", "*", 
        RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee3", ",", 
       RowBox[{"pp3", "*", 
        RowBox[{"Sin", "[", "\[Theta]3", "]"}]}], ",", "0", ",", 
       RowBox[{"pp3", "*", 
        RowBox[{"Cos", "[", "\[Theta]3", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee4", ",", 
       RowBox[{"pp4", "*", 
        RowBox[{"Sin", "[", "\[Theta]4", "]"}]}], ",", "0", ",", 
       RowBox[{"pp4", "*", 
        RowBox[{"Cos", "[", "\[Theta]4", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eta", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"etai", "=", 
   RowBox[{"Inverse", "[", "eta", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e11", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e12", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e13", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm1"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", 
        RowBox[{"ee1", "*", 
         RowBox[{"Sin", "[", "\[Theta]1", "]"}]}], ",", "0", ",", 
        RowBox[{"ee1", "*", 
         RowBox[{"Cos", "[", "\[Theta]1", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e21", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e22", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e23", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm2"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp2", ",", 
        RowBox[{"ee2", "*", 
         RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ",", "0", ",", 
        RowBox[{"ee2", "*", 
         RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e31", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e32", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e33", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm3"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp3", ",", 
        RowBox[{"ee3", "*", 
         RowBox[{"Sin", "[", "\[Theta]3", "]"}]}], ",", "0", ",", 
        RowBox[{"ee3", "*", 
         RowBox[{"Cos", "[", "\[Theta]3", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e41", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e42", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e43", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "mm4"}], 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"pp4", ",", 
         RowBox[{"ee4", "*", 
          RowBox[{"Sin", "[", "\[Theta]4", "]"}]}], ",", "0", ",", 
         RowBox[{"ee4", "*", 
          RowBox[{"Cos", "[", "\[Theta]4", "]"}]}]}], "}"}], "}"}]}], "/.", 
     "theta"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e11"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e12"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e12"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e11"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e13"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e11", "]"}], ".", "e13"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e13"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e12", "]"}], ".", "e13"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e13", "]"}], ".", "e13"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm1", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p1", "]"}], ".", "p1"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e21"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e22"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e22"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e21"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e23"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e21", "]"}], ".", "e23"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e23"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e22", "]"}], ".", "e23"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e23", "]"}], ".", "e23"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm2", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p2", "]"}], ".", "p2"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e31"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e32"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e32"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e31"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e33"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e31", "]"}], ".", "e33"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e33"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e32", "]"}], ".", "e33"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e33", "]"}], ".", "e33"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm3", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p3", "]"}], ".", "p3"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e41"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e42"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e42"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e41"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e43"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e41", "]"}], ".", "e43"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e43"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e42", "]"}], ".", "e43"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e4a", "[", "5", "]"}], ":=", 
    RowBox[{
     RowBox[{
      SqrtBox["3"], "/", 
      SqrtBox["2"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", "e43", "]"}], ".", "e43"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "3"}], 
        RowBox[{"(", 
         RowBox[{"etai", "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mm4", "^", "2"}]}], 
           RowBox[{
            RowBox[{"Transpose", "[", "p4", "]"}], ".", "p4"}]}]}], ")"}]}]}],
       ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"j", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"e3a", "[", "j", "]"}], "-", 
     RowBox[{"Transpose", "[", 
      RowBox[{"e3a", "[", "j", "]"}], "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"p3", ".", "eta", ".", 
     RowBox[{"e3a", "[", "j", "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"e3a", "[", "j", "]"}], ".", "eta"}], "]"}], "]"}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.889065548647315*^9, 3.889065552083634*^9}, 
   3.889102331681056*^9, {3.8967986758198433`*^9, 3.8967986765517073`*^9}, {
   3.8967987087078953`*^9, 3.896798710890767*^9}, 3.896799348633017*^9, {
   3.896799379951198*^9, 3.8967993808441257`*^9}, {3.90211472326001*^9, 
   3.902114723586791*^9}, {3.902126271730771*^9, 3.902126298332135*^9}, {
   3.919307066590349*^9, 3.919307112644431*^9}, {3.919307173324607*^9, 
   3.919307200780614*^9}, {3.919307285573185*^9, 3.91930744933282*^9}, {
   3.9193078340298767`*^9, 3.919307864398325*^9}, {3.9193079090553226`*^9, 
   3.91930793508844*^9}, {3.919307999197144*^9, 3.919308003284614*^9}, {
   3.9193083124779997`*^9, 3.9193083222870398`*^9}, {3.919308613559556*^9, 
   3.9193086583747873`*^9}, {3.9193087107764*^9, 3.919308716087768*^9}, {
   3.9193088153087397`*^9, 3.919308848270472*^9}, 3.919309138263695*^9, 
   3.919309320617208*^9, {3.919309401937833*^9, 3.919309403006612*^9}, 
   3.919309789287836*^9, {3.919309827111947*^9, 3.919309849815099*^9}, {
   3.919310121737926*^9, 3.919310122862897*^9}, {3.9193101783054113`*^9, 
   3.919310187722046*^9}, 3.919310218328877*^9, {3.9193102794398823`*^9, 
   3.9193102799027653`*^9}, {3.919310364424341*^9, 3.919310366744227*^9}, {
   3.919310430815227*^9, 3.919310433662941*^9}, {3.919311207103949*^9, 
   3.9193112075133963`*^9}, {3.919311253879257*^9, 3.919311325608036*^9}, {
   3.9193114163969107`*^9, 3.919311484568426*^9}, {3.919311805767507*^9, 
   3.9193118509930763`*^9}, {3.919311891195581*^9, 3.919311935188272*^9}, {
   3.919311966120043*^9, 3.919311983606163*^9}, {3.919312033832533*^9, 
   3.91931208389723*^9}, {3.9193138464405527`*^9, 3.919313851704907*^9}, {
   3.9193139986246777`*^9, 3.9193140510315533`*^9}, {3.919314421435087*^9, 
   3.919314454823391*^9}, {3.9199141090313396`*^9, 3.919914136440551*^9}, 
   3.919914172382946*^9, {3.919928476178452*^9, 3.919928561913177*^9}, {
   3.919929034444195*^9, 3.919929040154408*^9}, {3.91992950272615*^9, 
   3.9199295034313297`*^9}, {3.919932922153233*^9, 3.919932926184195*^9}, {
   3.921480911047675*^9, 3.921481068415799*^9}, {3.921481105074588*^9, 
   3.921481114147296*^9}, {3.921482979870491*^9, 3.9214829836629972`*^9}, {
   3.921483071383026*^9, 3.9214830801250963`*^9}, {3.921483141614809*^9, 
   3.921483141994364*^9}, {3.921484025290362*^9, 3.921484104322157*^9}, {
   3.921484401184752*^9, 3.921484427279305*^9}, {3.921484464999836*^9, 
   3.921484482644556*^9}, {3.921484595048593*^9, 3.921484598398714*^9}, 
   3.921485411821204*^9, {3.921486474492366*^9, 3.921486527651277*^9}, {
   3.9214871088117228`*^9, 3.9214871612980022`*^9}, {3.921489218294232*^9, 
   3.9214892584919367`*^9}, {3.921489862349532*^9, 3.9214898851219273`*^9}, {
   3.921489964600932*^9, 3.921489976311318*^9}, {3.921490248029056*^9, 
   3.9214902486342287`*^9}, {3.9214907753360987`*^9, 3.921490819576398*^9}, {
   3.921490861046674*^9, 3.921490863630492*^9}, {3.921491115382834*^9, 
   3.921491162647559*^9}, {3.921558942654065*^9, 3.921558945789115*^9}, {
   3.9215590148451843`*^9, 3.92155902531454*^9}, {3.9215590787238073`*^9, 
   3.921559107214861*^9}, {3.921559451204302*^9, 3.921559452215485*^9}, {
   3.92172634507407*^9, 3.921726384448984*^9}, {3.921726900448064*^9, 
   3.921726962219822*^9}, {3.921727020080307*^9, 3.9217270224603033`*^9}, {
   3.921731324488315*^9, 3.9217313456589403`*^9}, {3.9217313939108143`*^9, 
   3.9217313997815*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"36aca8d2-f2c1-4321-9d9f-d6250cf614f4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Computation", "Subsection",
 CellChangeTimes->{{3.9021316861456747`*^9, 
  3.902131687646047*^9}},ExpressionUUID->"5507d105-9e2b-47b3-95e6-\
b92b2719a34f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"massive", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"hhh", "-", "hhh"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"s", "-", "channel"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"e1saux", "=", 
           RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\n", 
          RowBox[{"e2saux", "=", 
           RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\n", 
          RowBox[{"e3saux", "=", 
           RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\n", 
          RowBox[{"e4saux", "=", 
           RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\n", 
          RowBox[{"p1saux", "=", "p1"}], ";", "\n", 
          RowBox[{"p2saux", "=", "p2"}], ";", "\n", 
          RowBox[{"p3saux", "=", "p3"}], ";", "\n", 
          RowBox[{"p4saux", "=", "p4"}], ";", "\[IndentingNewLine]", 
          RowBox[{"psaux", "=", 
           RowBox[{
            RowBox[{"-", "p1saux"}], "-", "p2saux"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"aux1s", "=", 
           RowBox[{
            SubscriptBox["g", 
             RowBox[{"a1", ",", "a2", ",", "ai"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubsuperscriptBox["M", "D", 
                 FractionBox[
                  RowBox[{"2", "-", "D"}], "2"]], "/", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"e1saux", ".", "eta", ".", "e2saux", ".", "eta"}],
                     "]"}]}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1saux", "]"}], ".", 
                    "p2saux"}], ")"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p1saux", "]"}], ".", "psaux", 
                   ".", "eta", ".", "e2saux", ".", "eta", ".", "e1saux"}], 
                  ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p2saux", "]"}], ".", "p1saux", 
                   ".", "eta", ".", "e2saux", ".", "eta", ".", "e1saux"}], 
                  ")"}], "-", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                   "p1saux", ".", "eta", ".", "e2saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}], "*", 
                  "e1saux"}], "-", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                   "p2saux", ".", "eta", ".", "e1saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}], "*", 
                  "e2saux"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p1saux", "]"}], ".", "p2saux", 
                   ".", "eta", ".", "e1saux", ".", "eta", ".", "e2saux"}], 
                  ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p2saux", "]"}], ".", "psaux", 
                   ".", "eta", ".", "e1saux", ".", "eta", ".", "e2saux"}], 
                  ")"}], "+", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"(", 
                    RowBox[{"p1saux", ".", "eta", ".", "e2saux"}], ")"}], 
                   "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"psaux", ".", "eta", ".", "e1saux"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"(", 
                    RowBox[{"psaux", ".", "eta", ".", "e2saux"}], ")"}], 
                   "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"p2saux", ".", "eta", ".", "e1saux"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"Transpose", "[", 
               RowBox[{"2", 
                RowBox[{
                 SubsuperscriptBox["M", "D", 
                  FractionBox[
                   RowBox[{"2", "-", "D"}], "2"]], " ", "/", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e1saux", ".", "eta", ".", "e2saux", ".", "eta"}],
                     "]"}]}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "p1saux", "]"}], ".", 
                    "p2saux"}], ")"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1saux", "]"}], ".", "psaux", 
                    ".", "eta", ".", "e2saux", ".", "eta", ".", "e1saux"}], 
                   ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p2saux", "]"}], ".", "p1saux", 
                    ".", "eta", ".", "e2saux", ".", "eta", ".", "e1saux"}], 
                   ")"}], "-", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    "p1saux", ".", "eta", ".", "e2saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}], "*", 
                   "e1saux"}], "-", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    "p2saux", ".", "eta", ".", "e1saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}], "*", 
                   "e2saux"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1saux", "]"}], ".", "p2saux", 
                    ".", "eta", ".", "e1saux", ".", "eta", ".", "e2saux"}], 
                   ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p2saux", "]"}], ".", "psaux", 
                    ".", "eta", ".", "e1saux", ".", "eta", ".", "e2saux"}], 
                   ")"}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", 
                    RowBox[{"(", 
                    RowBox[{"p1saux", ".", "eta", ".", "e2saux"}], ")"}], 
                    "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"psaux", ".", "eta", ".", "e1saux"}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", 
                    RowBox[{"(", 
                    RowBox[{"psaux", ".", "eta", ".", "e2saux"}], ")"}], 
                    "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"p2saux", ".", "eta", ".", "e1saux"}], ")"}]}]}], 
                 ")"}]}], "]"}], "-", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["M", "D", 
                 FractionBox[
                  RowBox[{"2", "-", "D"}], "2"]], "/", "2"}], " ", 
               RowBox[{"Tr", "[", 
                RowBox[{"e1saux", ".", "eta", ".", "e2saux", ".", "eta"}], 
                "]"}], "*", "eta", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"p1saux", "+", "p2saux"}], ")"}], ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}], "-", 
                 RowBox[{"mi", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ";", "\n", 
          
          RowBox[{"aux2s", "=", 
           RowBox[{
            SubscriptBox["g", 
             RowBox[{"a3", ",", "a4", ",", "ai"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubsuperscriptBox["M", "D", 
                 FractionBox[
                  RowBox[{"2", "-", "D"}], "2"]], "/", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"e3saux", ".", "eta", ".", "e4saux", ".", "eta"}],
                     "]"}]}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3saux", "]"}], ".", 
                    "p4saux"}], ")"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p3saux", "]"}], ".", "psaux", 
                   ".", "eta", ".", "e4saux", ".", "eta", ".", "e3saux"}], 
                  ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p4saux", "]"}], ".", "p3saux", 
                   ".", "eta", ".", "e4saux", ".", "eta", ".", "e3saux"}], 
                  ")"}], "-", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                   "p3saux", ".", "eta", ".", "e4saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}], "*", 
                  "e3saux"}], "-", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                   "p4saux", ".", "eta", ".", "e3saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}], "*", 
                  "e4saux"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p3saux", "]"}], ".", "p4saux", 
                   ".", "eta", ".", "e3saux", ".", "eta", ".", "e4saux"}], 
                  ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p4saux", "]"}], ".", "psaux", 
                   ".", "eta", ".", "e3saux", ".", "eta", ".", "e4saux"}], 
                  ")"}], "+", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"(", 
                    RowBox[{"p3saux", ".", "eta", ".", "e4saux"}], ")"}], 
                   "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"psaux", ".", "eta", ".", "e3saux"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"(", 
                    RowBox[{"psaux", ".", "eta", ".", "e4saux"}], ")"}], 
                   "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"p4saux", ".", "eta", ".", "e3saux"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"Transpose", "[", 
               RowBox[{"2", 
                RowBox[{
                 SubsuperscriptBox["M", "D", 
                  FractionBox[
                   RowBox[{"2", "-", "D"}], "2"]], " ", "/", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e3saux", ".", "eta", ".", "e4saux", ".", "eta"}],
                     "]"}]}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "p3saux", "]"}], ".", 
                    "p4saux"}], ")"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3saux", "]"}], ".", "psaux", 
                    ".", "eta", ".", "e4saux", ".", "eta", ".", "e3saux"}], 
                   ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p4saux", "]"}], ".", "p3saux", 
                    ".", "eta", ".", "e4saux", ".", "eta", ".", "e3saux"}], 
                   ")"}], "-", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    "p3saux", ".", "eta", ".", "e4saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}], "*", 
                   "e3saux"}], "-", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    "p4saux", ".", "eta", ".", "e3saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}], "*", 
                   "e4saux"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3saux", "]"}], ".", "p4saux", 
                    ".", "eta", ".", "e3saux", ".", "eta", ".", "e4saux"}], 
                   ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p4saux", "]"}], ".", "psaux", 
                    ".", "eta", ".", "e3saux", ".", "eta", ".", "e4saux"}], 
                   ")"}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", 
                    RowBox[{"(", 
                    RowBox[{"p3saux", ".", "eta", ".", "e4saux"}], ")"}], 
                    "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"psaux", ".", "eta", ".", "e3saux"}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", 
                    RowBox[{"(", 
                    RowBox[{"psaux", ".", "eta", ".", "e4saux"}], ")"}], 
                    "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"p4saux", ".", "eta", ".", "e3saux"}], ")"}]}]}], 
                 ")"}]}], "]"}], "-", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["M", "D", 
                 FractionBox[
                  RowBox[{"2", "-", "D"}], "2"]], "/", "2"}], " ", 
               RowBox[{"Tr", "[", 
                RowBox[{"e3saux", ".", "eta", ".", "e4saux", ".", "eta"}], 
                "]"}], "*", "eta", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"p3saux", "+", "p4saux"}], ")"}], ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}], "-", 
                 RowBox[{"mi", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ";", "\n", 
          
          RowBox[{"p12s", "=", 
           RowBox[{"eta", "+", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"mi", "^", "2"}], ")"}]}], 
             RowBox[{"eta", ".", 
              RowBox[{"Transpose", "[", "psaux", "]"}], ".", 
              RowBox[{"(", "psaux", ")"}], ".", "eta"}]}]}]}], ";", "\n", 
          RowBox[{"auxs", "=", "0"}], ";", "\n", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", "4"}], ",", " ", 
            RowBox[{"i", "++"}], ",", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"j", "=", "1"}], ",", 
              RowBox[{"j", "\[LessEqual]", "4"}], ",", 
              RowBox[{"j", "++"}], ",", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"k", "=", "1"}], ",", 
                RowBox[{"k", "\[LessEqual]", "4"}], ",", 
                RowBox[{"k", "++"}], ",", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"l", "=", "1"}], ",", 
                  RowBox[{"l", "\[LessEqual]", "4"}], ",", 
                  RowBox[{"l", "++"}], ",", 
                  RowBox[{"auxs", "=", 
                   RowBox[{"auxs", "+", 
                    RowBox[{
                    RowBox[{"aux1s", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "2"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"p12s", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "k"}], "]"}], "]"}], "*", 
                    RowBox[{"p12s", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"p12s", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "l"}], "]"}], "]"}], "*", 
                    RowBox[{"p12s", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "3"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12s", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"p12s", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ")"}]}]}], ")"}],
                     "*", 
                    RowBox[{"aux2s", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}]}]}], "]"}]}], 
               "]"}]}], "]"}]}], "]"}], ";", "\n", "\n", 
          RowBox[{"m1", "=", 
           RowBox[{"auxs", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"mi", "^", "2"}], "+", 
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p1saux", "+", "p2saux"}], ")"}], ".", "eta", ".", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"p1saux", "+", "p2saux"}], "]"}]}], ")"}], "]"}]}], 
             ")"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"t", " ", "channel"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"e1taux", "=", 
           RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"e2taux", "=", 
           RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"e3taux", "=", 
           RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"e4taux", "=", 
           RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"p1taux", "=", "p1"}], ";", "\[IndentingNewLine]", 
          RowBox[{"p2taux", "=", 
           RowBox[{"-", "p3"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"p3taux", "=", 
           RowBox[{"-", "p2"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"p4taux", "=", "p4"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ptaux", "=", 
           RowBox[{
            RowBox[{"-", "p1taux"}], "-", "p2taux"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"auxt1", "=", 
           RowBox[{
            SubscriptBox["g", 
             RowBox[{"a1", ",", "a3", ",", "ai"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubsuperscriptBox["M", "D", 
                 FractionBox[
                  RowBox[{"2", "-", "D"}], "2"]], "/", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"e1taux", ".", "eta", ".", "e2taux", ".", "eta"}],
                     "]"}]}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1taux", "]"}], ".", 
                    "p2taux"}], ")"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p1taux", "]"}], ".", "ptaux", 
                   ".", "eta", ".", "e2taux", ".", "eta", ".", "e1taux"}], 
                  ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p2taux", "]"}], ".", "p1taux", 
                   ".", "eta", ".", "e2taux", ".", "eta", ".", "e1taux"}], 
                  ")"}], "-", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                   "p1taux", ".", "eta", ".", "e2taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}], "*", 
                  "e1taux"}], "-", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                   "p2taux", ".", "eta", ".", "e1taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}], "*", 
                  "e2taux"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p1taux", "]"}], ".", "p2taux", 
                   ".", "eta", ".", "e1taux", ".", "eta", ".", "e2taux"}], 
                  ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p2taux", "]"}], ".", "ptaux", 
                   ".", "eta", ".", "e1taux", ".", "eta", ".", "e2taux"}], 
                  ")"}], "+", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"(", 
                    RowBox[{"p1taux", ".", "eta", ".", "e2taux"}], ")"}], 
                   "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"ptaux", ".", "eta", ".", "e1taux"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"(", 
                    RowBox[{"ptaux", ".", "eta", ".", "e2taux"}], ")"}], 
                   "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"p2taux", ".", "eta", ".", "e1taux"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"Transpose", "[", 
               RowBox[{"2", 
                RowBox[{
                 SubsuperscriptBox["M", "D", 
                  FractionBox[
                   RowBox[{"2", "-", "D"}], "2"]], " ", "/", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e1taux", ".", "eta", ".", "e2taux", ".", "eta"}],
                     "]"}]}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "p1taux", "]"}], ".", 
                    "p2taux"}], ")"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1taux", "]"}], ".", "ptaux", 
                    ".", "eta", ".", "e2taux", ".", "eta", ".", "e1taux"}], 
                   ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p2taux", "]"}], ".", "p1taux", 
                    ".", "eta", ".", "e2taux", ".", "eta", ".", "e1taux"}], 
                   ")"}], "-", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    "p1taux", ".", "eta", ".", "e2taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}], "*", 
                   "e1taux"}], "-", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    "p2taux", ".", "eta", ".", "e1taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}], "*", 
                   "e2taux"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1taux", "]"}], ".", "p2taux", 
                    ".", "eta", ".", "e1taux", ".", "eta", ".", "e2taux"}], 
                   ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p2taux", "]"}], ".", "ptaux", 
                    ".", "eta", ".", "e1taux", ".", "eta", ".", "e2taux"}], 
                   ")"}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", 
                    RowBox[{"(", 
                    RowBox[{"p1taux", ".", "eta", ".", "e2taux"}], ")"}], 
                    "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"ptaux", ".", "eta", ".", "e1taux"}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", 
                    RowBox[{"(", 
                    RowBox[{"ptaux", ".", "eta", ".", "e2taux"}], ")"}], 
                    "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"p2taux", ".", "eta", ".", "e1taux"}], ")"}]}]}], 
                 ")"}]}], "]"}], "-", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["M", "D", 
                 FractionBox[
                  RowBox[{"2", "-", "D"}], "2"]], "/", "2"}], " ", 
               RowBox[{"Tr", "[", 
                RowBox[{"e1taux", ".", "eta", ".", "e2taux", ".", "eta"}], 
                "]"}], "*", "eta", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"p1taux", "+", "p2taux"}], ")"}], ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}], "-", 
                 RowBox[{"mi", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ";", "\n", 
          
          RowBox[{"auxt2", "=", 
           RowBox[{
            SubscriptBox["g", 
             RowBox[{"a2", ",", "a4", ",", "ai"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubsuperscriptBox["M", "D", 
                 FractionBox[
                  RowBox[{"2", "-", "D"}], "2"]], "/", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"e3taux", ".", "eta", ".", "e4taux", ".", "eta"}],
                     "]"}]}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3taux", "]"}], ".", 
                    "p4taux"}], ")"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p3taux", "]"}], ".", "ptaux", 
                   ".", "eta", ".", "e4taux", ".", "eta", ".", "e3taux"}], 
                  ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p4taux", "]"}], ".", "p3taux", 
                   ".", "eta", ".", "e4taux", ".", "eta", ".", "e3taux"}], 
                  ")"}], "-", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                   "p3taux", ".", "eta", ".", "e4taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}], "*", 
                  "e3taux"}], "-", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                   "p4taux", ".", "eta", ".", "e3taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}], "*", 
                  "e4taux"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p3taux", "]"}], ".", "p4taux", 
                   ".", "eta", ".", "e3taux", ".", "eta", ".", "e4taux"}], 
                  ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p4taux", "]"}], ".", "ptaux", 
                   ".", "eta", ".", "e3taux", ".", "eta", ".", "e4taux"}], 
                  ")"}], "+", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"(", 
                    RowBox[{"p3taux", ".", "eta", ".", "e4taux"}], ")"}], 
                   "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"ptaux", ".", "eta", ".", "e3taux"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"(", 
                    RowBox[{"ptaux", ".", "eta", ".", "e4taux"}], ")"}], 
                   "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"p4taux", ".", "eta", ".", "e3taux"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"Transpose", "[", 
               RowBox[{"2", 
                RowBox[{
                 SubsuperscriptBox["M", "D", 
                  FractionBox[
                   RowBox[{"2", "-", "D"}], "2"]], " ", "/", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e3taux", ".", "eta", ".", "e4taux", ".", "eta"}],
                     "]"}]}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "p3taux", "]"}], ".", 
                    "p4taux"}], ")"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3taux", "]"}], ".", "ptaux", 
                    ".", "eta", ".", "e4taux", ".", "eta", ".", "e3taux"}], 
                   ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p4taux", "]"}], ".", "p3taux", 
                    ".", "eta", ".", "e4taux", ".", "eta", ".", "e3taux"}], 
                   ")"}], "-", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    "p3taux", ".", "eta", ".", "e4taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}], "*", 
                   "e3taux"}], "-", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    "p4taux", ".", "eta", ".", "e3taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}], "*", 
                   "e4taux"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3taux", "]"}], ".", "p4taux", 
                    ".", "eta", ".", "e3taux", ".", "eta", ".", "e4taux"}], 
                   ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p4taux", "]"}], ".", "ptaux", 
                    ".", "eta", ".", "e3taux", ".", "eta", ".", "e4taux"}], 
                   ")"}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", 
                    RowBox[{"(", 
                    RowBox[{"p3taux", ".", "eta", ".", "e4taux"}], ")"}], 
                    "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"ptaux", ".", "eta", ".", "e3taux"}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", 
                    RowBox[{"(", 
                    RowBox[{"ptaux", ".", "eta", ".", "e4taux"}], ")"}], 
                    "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"p4taux", ".", "eta", ".", "e3taux"}], ")"}]}]}], 
                 ")"}]}], "]"}], "-", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["M", "D", 
                 FractionBox[
                  RowBox[{"2", "-", "D"}], "2"]], "/", "2"}], " ", 
               RowBox[{"Tr", "[", 
                RowBox[{"e3taux", ".", "eta", ".", "e4taux", ".", "eta"}], 
                "]"}], "*", "eta", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"p3taux", "+", "p4taux"}], ")"}], ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}], "-", 
                 RowBox[{"mi", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"p12t", "=", 
           RowBox[{"eta", "+", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"mi", "^", "2"}], ")"}]}], 
             RowBox[{"eta", ".", 
              RowBox[{"Transpose", "[", 
               RowBox[{"(", 
                RowBox[{"p1taux", "+", "p2taux"}], ")"}], "]"}], ".", 
              RowBox[{"(", 
               RowBox[{"p1taux", "+", "p2taux"}], ")"}], ".", "eta"}]}]}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"auxt", "=", "0"}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", "4"}], ",", " ", 
            RowBox[{"i", "++"}], ",", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"j", "=", "1"}], ",", 
              RowBox[{"j", "\[LessEqual]", "4"}], ",", 
              RowBox[{"j", "++"}], ",", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"k", "=", "1"}], ",", 
                RowBox[{"k", "\[LessEqual]", "4"}], ",", 
                RowBox[{"k", "++"}], ",", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"l", "=", "1"}], ",", 
                  RowBox[{"l", "\[LessEqual]", "4"}], ",", 
                  RowBox[{"l", "++"}], ",", 
                  RowBox[{"auxt", "=", 
                   RowBox[{"auxt", "+", 
                    RowBox[{
                    RowBox[{"auxt1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "2"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"p12t", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "k"}], "]"}], "]"}], "*", 
                    RowBox[{"p12t", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"p12t", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "l"}], "]"}], "]"}], "*", 
                    RowBox[{"p12t", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "3"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12t", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"p12t", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ")"}]}]}], ")"}],
                     "*", 
                    RowBox[{"auxt2", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}]}]}], "]"}]}], 
               "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"m2", "=", 
           RowBox[{"auxt", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"mi", "^", "2"}], "+", 
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p1taux", "+", "p2taux"}], ")"}], ".", "eta", ".", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"p1taux", "+", "p2taux"}], "]"}]}], ")"}], "]"}]}], 
             ")"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"u", " ", "channel"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"e1uaux", "=", 
           RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"e2uaux", "=", 
           RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"e3uaux", "=", 
           RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"e4uaux", "=", 
           RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"p1uaux", "=", "p1"}], ";", "\[IndentingNewLine]", 
          RowBox[{"p2uaux", "=", 
           RowBox[{"-", "p4"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"p3uaux", "=", "p3"}], ";", "\[IndentingNewLine]", 
          RowBox[{"p4uaux", "=", 
           RowBox[{"-", "p2"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"puaux", "=", 
           RowBox[{
            RowBox[{"-", "p1uaux"}], "-", "p2uaux"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"auxu1", "=", 
           RowBox[{
            SubscriptBox["g", 
             RowBox[{"a1", ",", "a4", ",", "ai"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubsuperscriptBox["M", "D", 
                 FractionBox[
                  RowBox[{"2", "-", "D"}], "2"]], "/", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"e1uaux", ".", "eta", ".", "e2uaux", ".", "eta"}],
                     "]"}]}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1uaux", "]"}], ".", 
                    "p2uaux"}], ")"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p1uaux", "]"}], ".", "puaux", 
                   ".", "eta", ".", "e2uaux", ".", "eta", ".", "e1uaux"}], 
                  ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p2uaux", "]"}], ".", "p1uaux", 
                   ".", "eta", ".", "e2uaux", ".", "eta", ".", "e1uaux"}], 
                  ")"}], "-", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                   "p1uaux", ".", "eta", ".", "e2uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}], "*", 
                  "e1uaux"}], "-", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                   "p2uaux", ".", "eta", ".", "e1uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}], "*", 
                  "e2uaux"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p1uaux", "]"}], ".", "p2uaux", 
                   ".", "eta", ".", "e1uaux", ".", "eta", ".", "e2uaux"}], 
                  ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p2uaux", "]"}], ".", "puaux", 
                   ".", "eta", ".", "e1uaux", ".", "eta", ".", "e2uaux"}], 
                  ")"}], "+", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"(", 
                    RowBox[{"p1uaux", ".", "eta", ".", "e2uaux"}], ")"}], 
                   "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"puaux", ".", "eta", ".", "e1uaux"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"(", 
                    RowBox[{"puaux", ".", "eta", ".", "e2uaux"}], ")"}], 
                   "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"p2uaux", ".", "eta", ".", "e1uaux"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"Transpose", "[", 
               RowBox[{"2", 
                RowBox[{
                 SubsuperscriptBox["M", "D", 
                  FractionBox[
                   RowBox[{"2", "-", "D"}], "2"]], " ", "/", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e1uaux", ".", "eta", ".", "e2uaux", ".", "eta"}],
                     "]"}]}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "p1uaux", "]"}], ".", 
                    "p2uaux"}], ")"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1uaux", "]"}], ".", "puaux", 
                    ".", "eta", ".", "e2uaux", ".", "eta", ".", "e1uaux"}], 
                   ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p2uaux", "]"}], ".", "p1uaux", 
                    ".", "eta", ".", "e2uaux", ".", "eta", ".", "e1uaux"}], 
                   ")"}], "-", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    "p1uaux", ".", "eta", ".", "e2uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}], "*", 
                   "e1uaux"}], "-", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    "p2uaux", ".", "eta", ".", "e1uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}], "*", 
                   "e2uaux"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1uaux", "]"}], ".", "p2uaux", 
                    ".", "eta", ".", "e1uaux", ".", "eta", ".", "e2uaux"}], 
                   ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p2uaux", "]"}], ".", "puaux", 
                    ".", "eta", ".", "e1uaux", ".", "eta", ".", "e2uaux"}], 
                   ")"}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", 
                    RowBox[{"(", 
                    RowBox[{"p1uaux", ".", "eta", ".", "e2uaux"}], ")"}], 
                    "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"puaux", ".", "eta", ".", "e1uaux"}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", 
                    RowBox[{"(", 
                    RowBox[{"puaux", ".", "eta", ".", "e2uaux"}], ")"}], 
                    "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"p2uaux", ".", "eta", ".", "e1uaux"}], ")"}]}]}], 
                 ")"}]}], "]"}], "-", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["M", "D", 
                 FractionBox[
                  RowBox[{"2", "-", "D"}], "2"]], "/", "2"}], " ", 
               RowBox[{"Tr", "[", 
                RowBox[{"e1uaux", ".", "eta", ".", "e2uaux", ".", "eta"}], 
                "]"}], "*", "eta", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"p1uaux", "+", "p2uaux"}], ")"}], ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}], "-", 
                 RowBox[{"mi", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ";", "\n", 
          
          RowBox[{"auxu2", "=", 
           RowBox[{
            SubscriptBox["g", 
             RowBox[{"a2", ",", "a3", ",", "ai"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubsuperscriptBox["M", "D", 
                 FractionBox[
                  RowBox[{"2", "-", "D"}], "2"]], "/", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"e3uaux", ".", "eta", ".", "e4uaux", ".", "eta"}],
                     "]"}]}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3uaux", "]"}], ".", 
                    "p4uaux"}], ")"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p3uaux", "]"}], ".", "puaux", 
                   ".", "eta", ".", "e4uaux", ".", "eta", ".", "e3uaux"}], 
                  ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p4uaux", "]"}], ".", "p3uaux", 
                   ".", "eta", ".", "e4uaux", ".", "eta", ".", "e3uaux"}], 
                  ")"}], "-", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                   "p3uaux", ".", "eta", ".", "e4uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}], "*", 
                  "e3uaux"}], "-", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                   "p4uaux", ".", "eta", ".", "e3uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}], "*", 
                  "e4uaux"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p3uaux", "]"}], ".", "p4uaux", 
                   ".", "eta", ".", "e3uaux", ".", "eta", ".", "e4uaux"}], 
                  ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p4uaux", "]"}], ".", "puaux", 
                   ".", "eta", ".", "e3uaux", ".", "eta", ".", "e4uaux"}], 
                  ")"}], "+", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"(", 
                    RowBox[{"p3uaux", ".", "eta", ".", "e4uaux"}], ")"}], 
                   "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"puaux", ".", "eta", ".", "e3uaux"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"(", 
                    RowBox[{"puaux", ".", "eta", ".", "e4uaux"}], ")"}], 
                   "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"p4uaux", ".", "eta", ".", "e3uaux"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"Transpose", "[", 
               RowBox[{"2", 
                RowBox[{
                 SubsuperscriptBox["M", "D", 
                  FractionBox[
                   RowBox[{"2", "-", "D"}], "2"]], " ", "/", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e3uaux", ".", "eta", ".", "e4uaux", ".", "eta"}],
                     "]"}]}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "p3uaux", "]"}], ".", 
                    "p4uaux"}], ")"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3uaux", "]"}], ".", "puaux", 
                    ".", "eta", ".", "e4uaux", ".", "eta", ".", "e3uaux"}], 
                   ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p4uaux", "]"}], ".", "p3uaux", 
                    ".", "eta", ".", "e4uaux", ".", "eta", ".", "e3uaux"}], 
                   ")"}], "-", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    "p3uaux", ".", "eta", ".", "e4uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}], "*", 
                   "e3uaux"}], "-", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    "p4uaux", ".", "eta", ".", "e3uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}], "*", 
                   "e4uaux"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3uaux", "]"}], ".", "p4uaux", 
                    ".", "eta", ".", "e3uaux", ".", "eta", ".", "e4uaux"}], 
                   ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p4uaux", "]"}], ".", "puaux", 
                    ".", "eta", ".", "e3uaux", ".", "eta", ".", "e4uaux"}], 
                   ")"}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", 
                    RowBox[{"(", 
                    RowBox[{"p3uaux", ".", "eta", ".", "e4uaux"}], ")"}], 
                    "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"puaux", ".", "eta", ".", "e3uaux"}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", 
                    RowBox[{"(", 
                    RowBox[{"puaux", ".", "eta", ".", "e4uaux"}], ")"}], 
                    "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"p4uaux", ".", "eta", ".", "e3uaux"}], ")"}]}]}], 
                 ")"}]}], "]"}], "-", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["M", "D", 
                 FractionBox[
                  RowBox[{"2", "-", "D"}], "2"]], "/", "2"}], " ", 
               RowBox[{"Tr", "[", 
                RowBox[{"e3uaux", ".", "eta", ".", "e4uaux", ".", "eta"}], 
                "]"}], "*", "eta", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"p3uaux", "+", "p4uaux"}], ")"}], ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}], "-", 
                 RowBox[{"mi", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"p12u", "=", 
           RowBox[{"eta", "+", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"mi", "^", "2"}], ")"}]}], 
             RowBox[{"eta", ".", 
              RowBox[{"Transpose", "[", 
               RowBox[{"(", 
                RowBox[{"p1uaux", "+", "p2uaux"}], ")"}], "]"}], ".", 
              RowBox[{"(", 
               RowBox[{"p1uaux", "+", "p2uaux"}], ")"}], ".", "eta"}]}]}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"auxu", "=", "0"}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", "4"}], ",", " ", 
            RowBox[{"i", "++"}], ",", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"j", "=", "1"}], ",", 
              RowBox[{"j", "\[LessEqual]", "4"}], ",", 
              RowBox[{"j", "++"}], ",", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"k", "=", "1"}], ",", 
                RowBox[{"k", "\[LessEqual]", "4"}], ",", 
                RowBox[{"k", "++"}], ",", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"l", "=", "1"}], ",", 
                  RowBox[{"l", "\[LessEqual]", "4"}], ",", 
                  RowBox[{"l", "++"}], ",", 
                  RowBox[{"auxu", "=", 
                   RowBox[{"auxu", "+", 
                    RowBox[{
                    RowBox[{"auxu1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "2"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"p12u", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "k"}], "]"}], "]"}], "*", 
                    RowBox[{"p12u", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"p12u", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "l"}], "]"}], "]"}], "*", 
                    RowBox[{"p12u", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "3"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12u", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"p12u", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ")"}]}]}], ")"}],
                     "*", 
                    RowBox[{"auxu2", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}]}]}], "]"}]}], 
               "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"m3", "=", 
           RowBox[{"auxu", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"mi", "^", "2"}], "+", 
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p1uaux", "+", "p2uaux"}], ")"}], ".", "eta", ".", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"p1uaux", "+", "p2uaux"}], "]"}]}], ")"}], "]"}]}], 
             ")"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"massive", ",", 
            RowBox[{"m1", "+", "m2", "+", "m3"}]}], "]"}], ";"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"lll", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"kkk", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jjj", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"iii", ",", "1", ",", "5"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DumpSave", "[", 
     RowBox[{"\"\<massive.mx\>\"", ",", "massive"}], "]"}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.886154934364244*^9, 3.88615496345007*^9}, {
   3.886155020001649*^9, 3.886155154473*^9}, {3.8861552995369062`*^9, 
   3.8861553764090033`*^9}, {3.886155463489521*^9, 3.886155469511031*^9}, {
   3.886156158202656*^9, 3.886156158334485*^9}, {3.88615619028069*^9, 
   3.8861561958022547`*^9}, {3.886156253755509*^9, 3.886156345565156*^9}, {
   3.8861564063596478`*^9, 3.886156424566729*^9}, {3.886156587273573*^9, 
   3.886156593040998*^9}, {3.886156645848126*^9, 3.886156661503166*^9}, {
   3.886156832252022*^9, 3.88615695550791*^9}, {3.8861572360393457`*^9, 
   3.886157241742175*^9}, {3.886157963364715*^9, 3.886157989537706*^9}, {
   3.886224828190524*^9, 3.886224838604663*^9}, {3.886224869958393*^9, 
   3.88622490400847*^9}, {3.886225010402892*^9, 3.886225105272757*^9}, 
   3.8862252967384253`*^9, {3.8862253618218946`*^9, 3.886225405911563*^9}, {
   3.8862254449244947`*^9, 3.886225507327382*^9}, {3.886226416031104*^9, 
   3.886226416044559*^9}, {3.886226470110187*^9, 3.8862264817847157`*^9}, {
   3.8862265175992947`*^9, 3.886226576191503*^9}, {3.886231020842396*^9, 
   3.886231046235573*^9}, {3.886231408437584*^9, 3.88623152267771*^9}, {
   3.8862315698993883`*^9, 3.886231587475586*^9}, {3.886231623962058*^9, 
   3.8862316722326193`*^9}, {3.8862385480435457`*^9, 3.886238549769525*^9}, {
   3.8862387040683537`*^9, 3.8862388029107533`*^9}, 3.886241191166869*^9, 
   3.886241229558923*^9, 3.8862412811523867`*^9, {3.886241332462987*^9, 
   3.88624137673253*^9}, {3.886241413516532*^9, 3.886241432738756*^9}, {
   3.886246016570146*^9, 3.886246019191279*^9}, 3.8862462812574987`*^9, {
   3.886246387094318*^9, 3.8862463899412327`*^9}, 3.886246708909799*^9, {
   3.886246739549881*^9, 3.886246752742014*^9}, {3.8864775866373777`*^9, 
   3.886477640578907*^9}, 3.88647795686252*^9, {3.8864797151380167`*^9, 
   3.886479718034327*^9}, {3.886480182699361*^9, 3.886480185491744*^9}, {
   3.886481010713539*^9, 3.886481015543519*^9}, {3.886481080646747*^9, 
   3.886481087329754*^9}, {3.8864812701630077`*^9, 3.8864812801033983`*^9}, {
   3.886481512707917*^9, 3.886481520147889*^9}, {3.8864815851215963`*^9, 
   3.886481588880066*^9}, {3.886481624143764*^9, 3.886481634073573*^9}, {
   3.886481672465336*^9, 3.886481685013966*^9}, {3.8864956516355658`*^9, 
   3.88649567318928*^9}, {3.886495747627678*^9, 3.8864957531590157`*^9}, {
   3.886495800683957*^9, 3.886495813221856*^9}, {3.886507907396823*^9, 
   3.88650794855103*^9}, {3.8865663115466433`*^9, 3.8865663187332687`*^9}, {
   3.886566510524283*^9, 3.8865665118386393`*^9}, {3.886568060775419*^9, 
   3.886568132767477*^9}, {3.886568197436103*^9, 3.886568257767914*^9}, {
   3.8865683016873903`*^9, 3.8865683033320723`*^9}, {3.886568393033358*^9, 
   3.8865684505601788`*^9}, {3.886568504129533*^9, 3.886568506134541*^9}, {
   3.887003501934937*^9, 3.887003507921711*^9}, {3.892183132303863*^9, 
   3.892183136698131*^9}, {3.892183184182109*^9, 3.892183213365308*^9}, {
   3.892183248414755*^9, 3.8921832601480007`*^9}, {3.892341498134507*^9, 
   3.89234150366579*^9}, 3.8926920431313562`*^9, {3.892693276111766*^9, 
   3.8926933462594433`*^9}, {3.89269557918121*^9, 3.892695583659595*^9}, {
   3.89269564062117*^9, 3.8926957041283407`*^9}, {3.892697104156077*^9, 
   3.892697158915826*^9}, {3.89269749939775*^9, 3.892697507658022*^9}, {
   3.892697664788598*^9, 3.8926977008402367`*^9}, 3.892697864956151*^9, {
   3.892697935549694*^9, 3.8926979499124403`*^9}, {3.892698021947433*^9, 
   3.892698025433737*^9}, 3.892698172465589*^9, {3.89269823783354*^9, 
   3.8926982405010633`*^9}, 3.892698298681817*^9, {3.8926983999672403`*^9, 
   3.892698423920807*^9}, 3.8926984937675047`*^9, {3.892698572352448*^9, 
   3.8926986186006193`*^9}, {3.892698648634666*^9, 3.892698724235153*^9}, {
   3.8926995701613493`*^9, 3.892699574674436*^9}, {3.892699940694626*^9, 
   3.892699973201446*^9}, {3.892700007734283*^9, 3.8927000321474323`*^9}, {
   3.8927003036860113`*^9, 3.8927003769686947`*^9}, {3.892700444405102*^9, 
   3.892700445970027*^9}, {3.89270058212991*^9, 3.89270058753618*^9}, {
   3.892700627580936*^9, 3.892700703220908*^9}, {3.892700749607747*^9, 
   3.892700787260241*^9}, {3.892700952996729*^9, 3.892700955963318*^9}, {
   3.892700994088159*^9, 3.892701015590001*^9}, {3.892701085281425*^9, 
   3.892701138517839*^9}, {3.8927034558142*^9, 3.892703642199416*^9}, {
   3.892707714042647*^9, 3.892707717165303*^9}, {3.8927077698979807`*^9, 
   3.892707837765679*^9}, {3.8927078935775967`*^9, 3.892707893628293*^9}, {
   3.8927079951396837`*^9, 3.892708077138707*^9}, {3.892708107495428*^9, 
   3.8927082058740396`*^9}, {3.8927083908735456`*^9, 3.892708395272006*^9}, {
   3.892715629730901*^9, 3.892715634027759*^9}, {3.8937310290756407`*^9, 
   3.8937310704842253`*^9}, {3.894967041927486*^9, 3.894967057577385*^9}, 
   3.8949677628023*^9, {3.89496783849846*^9, 3.8949679300995913`*^9}, {
   3.894967979872918*^9, 3.894967989989833*^9}, 3.894968279086677*^9, {
   3.8949683122954493`*^9, 3.894968339620028*^9}, {3.894968370139517*^9, 
   3.894968391771041*^9}, {3.894968622259781*^9, 3.894968647473178*^9}, {
   3.894968696628121*^9, 3.89496876821938*^9}, {3.894968834038053*^9, 
   3.894968839381997*^9}, {3.894968881048094*^9, 3.894968953263157*^9}, {
   3.894969069091796*^9, 3.8949691298645153`*^9}, {3.894969164124917*^9, 
   3.894969167891624*^9}, {3.894969218751944*^9, 3.894969297143196*^9}, {
   3.894969369684326*^9, 3.894969373562847*^9}, {3.894969463840886*^9, 
   3.894969477955997*^9}, {3.8949696511330013`*^9, 3.894969668940832*^9}, {
   3.8951122991361094`*^9, 3.895112301272345*^9}, {3.902131736679096*^9, 
   3.9021317808615437`*^9}, {3.9021318143455877`*^9, 3.902131860346784*^9}, {
   3.902132315014351*^9, 3.902132332926771*^9}, {3.902194043912712*^9, 
   3.9021940520473137`*^9}, {3.902194395117446*^9, 3.9021944027250843`*^9}, {
   3.9022835157903433`*^9, 3.902283540573295*^9}, {3.919328130234147*^9, 
   3.919328159190441*^9}, {3.919328766614716*^9, 3.919328793871215*^9}, {
   3.9193288829177094`*^9, 3.919328920017757*^9}, {3.919329061429719*^9, 
   3.919329089728689*^9}, {3.919329126383978*^9, 3.919329136368232*^9}, {
   3.9193292055703363`*^9, 3.919329207745812*^9}, {3.919329283383588*^9, 
   3.919329349108903*^9}, {3.919329464890173*^9, 3.919329483273225*^9}, {
   3.91932991610573*^9, 3.919329947242546*^9}, {3.9196485909570837`*^9, 
   3.919648593689147*^9}, 3.919757204559848*^9, {3.919757239934597*^9, 
   3.919757294780404*^9}, {3.919759419252618*^9, 3.919759421671736*^9}, {
   3.919935982859318*^9, 3.9199360312487926`*^9}, {3.9200227548254013`*^9, 
   3.920022833251439*^9}, {3.920022877432899*^9, 3.920022878033558*^9}, {
   3.9200229132024508`*^9, 3.9200230474239187`*^9}, {3.920258878101346*^9, 
   3.92025892289468*^9}, {3.9202589900938473`*^9, 3.920259127975457*^9}, {
   3.920259186908656*^9, 3.9202591880632477`*^9}, {3.920259444972425*^9, 
   3.920259452985807*^9}, {3.920260662938291*^9, 3.92026072812818*^9}, {
   3.920260781525675*^9, 3.92026083604851*^9}, 3.920260940809613*^9, {
   3.920260981407792*^9, 3.920261006240458*^9}, {3.92026113965794*^9, 
   3.920261175577269*^9}, {3.920261213545369*^9, 3.9202612150158978`*^9}, {
   3.92026140323482*^9, 3.920261410569968*^9}, 3.92026145277833*^9, {
   3.920261610414208*^9, 3.920261611559874*^9}, {3.9202616664234543`*^9, 
   3.920261670342099*^9}, {3.920261733701851*^9, 3.920261758964628*^9}, {
   3.920262043965064*^9, 3.920262085351342*^9}, {3.920262326002777*^9, 
   3.920262352267893*^9}, {3.920262424948748*^9, 3.920262535614539*^9}, {
   3.920262610237803*^9, 3.920262613012637*^9}, {3.920262686028304*^9, 
   3.920262769110972*^9}, {3.920264325148424*^9, 3.920264345803314*^9}, {
   3.920264382701161*^9, 3.920264429631926*^9}, {3.920265250479122*^9, 
   3.920265254655177*^9}, {3.92026586596306*^9, 3.92026586732848*^9}, {
   3.920273204083366*^9, 3.920273248486068*^9}, {3.9202746615830936`*^9, 
   3.9202746886082287`*^9}, {3.9202747366199217`*^9, 3.920274783221745*^9}, {
   3.9203680044499893`*^9, 3.92036811477151*^9}, {3.92037064763025*^9, 
   3.9203706554542828`*^9}, {3.9203722991453953`*^9, 3.920372304560424*^9}, {
   3.920372596228489*^9, 3.920372596705307*^9}, {3.920372632238461*^9, 
   3.920372676070702*^9}, {3.920372719315606*^9, 3.920372773912925*^9}, {
   3.9203728083146477`*^9, 3.920372828820047*^9}, 3.920372863572866*^9, {
   3.920372902474195*^9, 3.920372945002589*^9}, {3.9203732856400013`*^9, 
   3.9203733592069683`*^9}, {3.9204263737061462`*^9, 3.920426373826172*^9}, {
   3.920426482866527*^9, 3.9204264832903643`*^9}, {3.9204265698426647`*^9, 
   3.920426585146817*^9}, {3.920426630910128*^9, 3.920426639652521*^9}, {
   3.920427082830475*^9, 3.920427164882128*^9}, {3.920427202195174*^9, 
   3.920427203370388*^9}, {3.920427268866346*^9, 3.920427329264539*^9}, {
   3.920427872525991*^9, 3.920427910206764*^9}, 3.920428828606991*^9, 
   3.920428957604827*^9, {3.9204289968217573`*^9, 3.920429022241292*^9}, {
   3.9204290544734287`*^9, 3.920429107288891*^9}, {3.920429337719891*^9, 
   3.920429366408928*^9}, {3.920431138815297*^9, 3.9204311633716784`*^9}, 
   3.920435116956634*^9, {3.9204352654577513`*^9, 3.920435299933642*^9}, {
   3.920435341694336*^9, 3.9204353438599873`*^9}, {3.920435556984473*^9, 
   3.920435560205592*^9}, {3.920436231960804*^9, 3.9204363575109673`*^9}, {
   3.9204364700226927`*^9, 3.920436470655953*^9}, 3.920436507193286*^9, {
   3.920437473564302*^9, 3.920437491139421*^9}, {3.9204477317621803`*^9, 
   3.92044774347817*^9}, {3.920447822631445*^9, 3.9204478851065483`*^9}, {
   3.920447935980687*^9, 3.920447969486361*^9}, {3.920449360457405*^9, 
   3.920449369782358*^9}, {3.9204494122155123`*^9, 3.920449483667716*^9}, {
   3.920449515745085*^9, 3.920449534067099*^9}, {3.920449613455523*^9, 
   3.920449625574182*^9}, {3.9204496772309513`*^9, 3.920449691351976*^9}, {
   3.9204497518059464`*^9, 3.920449933632538*^9}, 3.920449965447486*^9, {
   3.9204499960058537`*^9, 3.920450061252676*^9}, {3.9204500982630033`*^9, 
   3.9204501648307247`*^9}, {3.9204508605806103`*^9, 3.920450862669785*^9}, {
   3.920450896314131*^9, 3.920450901596875*^9}, {3.920450956961259*^9, 
   3.920450960761579*^9}, 3.9204510748107224`*^9, {3.920451200580924*^9, 
   3.920451201762621*^9}, {3.920451234599607*^9, 3.920451284593663*^9}, {
   3.920451454565009*^9, 3.9204515328758793`*^9}, {3.92045198675319*^9, 
   3.920452154675798*^9}, {3.92045223937125*^9, 3.920452244887047*^9}, {
   3.920452384319849*^9, 3.920452471656176*^9}, {3.920453307325675*^9, 
   3.920453307387383*^9}, {3.920453376421032*^9, 3.920453411327962*^9}, {
   3.9204536547222*^9, 3.9204536619149446`*^9}, {3.920453707014079*^9, 
   3.920453734319118*^9}, {3.920456025830686*^9, 3.92045613978124*^9}, {
   3.920456460377098*^9, 3.9204564944131927`*^9}, {3.92051354007928*^9, 
   3.920513540357819*^9}, {3.920513733121767*^9, 3.920513742431285*^9}, {
   3.920522048532261*^9, 3.920522048603936*^9}, 3.920522142877595*^9, {
   3.9205236595132236`*^9, 3.920523665386726*^9}, {3.920523724828368*^9, 
   3.920523725532153*^9}, {3.9214869482035522`*^9, 3.921486953803295*^9}, {
   3.921487028302236*^9, 3.9214870729097958`*^9}, {3.921487180773838*^9, 
   3.921487186901662*^9}, {3.921490882178568*^9, 3.921490882272025*^9}, {
   3.92155948257621*^9, 3.9215594871391153`*^9}, {3.92164519083471*^9, 
   3.9216452097344627`*^9}, {3.921645258538788*^9, 3.92164528857474*^9}, {
   3.921652396116334*^9, 3.921652491044065*^9}, {3.9216525362898827`*^9, 
   3.921652615203061*^9}, {3.9216527589534597`*^9, 3.921652781555689*^9}, {
   3.921655746751408*^9, 3.921655751071871*^9}, 3.921726314867998*^9, {
   3.921731450514421*^9, 3.9217314541242323`*^9}, {3.924228469513954*^9, 
   3.924228474842944*^9}, {3.924228611070548*^9, 3.924228615836912*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"67d10e75-8d90-4b6e-80b0-9840e05b0b86"]
}, Closed]],

Cell[CellGroupData[{

Cell["(s,t)", "Subsection",
 CellChangeTimes->{{3.920457128357409*^9, 3.9204571314212914`*^9}, {
  3.920514494024219*^9, 3.920514494280139*^9}, {3.92052179660935*^9, 
  3.920521799409103*^9}},ExpressionUUID->"c8f97efe-764c-4154-b513-\
c87d455a724f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"massivets", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", 
     RowBox[{"aux", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"massive", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "->", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mm1", "2"], "-", 
                  SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mm1", "2"], "-", 
                   SuperscriptBox["mm2", "2"]}], ")"}], "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mm3", "2"], " ", "s"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mm4", "2"], " ", "s"}], "+", 
                SuperscriptBox["s", "2"], "+", 
                SqrtBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"]}], ")"}], "2"], "-", 
                    SuperscriptBox["s", "2"]}], ")"}], "2"]]}], ")"}]}], "-", 
             
             RowBox[{"2", " ", "s", " ", 
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                SqrtBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mm1", "2"], "+", 
                SuperscriptBox["mm3", "2"], "-", "t"}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "s", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["mm1", "4"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mm2", "2"], "-", "s"}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mm1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mm2", "2"], "+", "s"}], ")"}]}]}]], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mm3", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mm3", "2"], " ", 
                 SuperscriptBox["mm4", "2"]}], "+", 
                SuperscriptBox["mm4", "4"], "-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["mm3", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "2"]}], 
                 RowBox[{"2", " ", "s"}]], "-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["mm4", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "2"]}], 
                 RowBox[{"2", " ", "s"}]], "+", 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                   ")"}], "4"], 
                 RowBox[{"16", " ", 
                  SuperscriptBox["s", "2"]}]]}], ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{"pp1", "\[Rule]", 
          FractionBox[
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm1", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm1", "2"], " ", 
              SuperscriptBox["mm2", "2"]}], "+", 
             SuperscriptBox["mm2", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm1", "2"], " ", "s"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mm2", "2"], " ", "s"}], "+", 
             SuperscriptBox["s", "2"]}]], 
           RowBox[{"2", " ", 
            SqrtBox["s"]}]]}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"massivets", ",", "aux"}], "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "massive", "]"}]}], "}"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.921491227296459*^9, 3.921491228492429*^9}, 
   3.921491390383219*^9, {3.921559289051117*^9, 3.9215592902610893`*^9}, {
   3.921559432943721*^9, 3.9215594347950563`*^9}, {3.921565361852137*^9, 
   3.9215653727994537`*^9}, 3.921565516595955*^9, {3.921565603731172*^9, 
   3.9215656181222763`*^9}, {3.92156567776115*^9, 3.921565734720681*^9}, 
   3.921565784779705*^9, {3.921566166263761*^9, 3.921566191095508*^9}, {
   3.921567515405924*^9, 3.92156751586331*^9}, {3.921645304526904*^9, 
   3.921645310118421*^9}, {3.921718279975443*^9, 3.9217182827741013`*^9}, {
   3.921726314872368*^9, 3.921726314877645*^9}, 3.921731461804904*^9, 
   3.921731876216186*^9, {3.921732035046831*^9, 3.921732041594936*^9}, {
   3.9217320901497183`*^9, 3.921732090299959*^9}, {3.921732309656333*^9, 
   3.921732315484243*^9}, {3.9217324160091753`*^9, 3.921732418152323*^9}, {
   3.921736244852355*^9, 3.921736260223947*^9}, {3.9217363338356237`*^9, 
   3.921736342620467*^9}, {3.924228492044499*^9, 3.924228534855595*^9}, {
   3.924228622125127*^9, 
   3.924228623730998*^9}},ExpressionUUID->"6f561633-690b-4bbd-9822-\
37dd8308c5a8"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.9217324117145023`*^9, 3.9217324312262087`*^9}, 
   3.921736383284906*^9, {3.924228521564476*^9, 3.924228539512286*^9}},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[56]:=",ExpressionUUID->"461be0d8-bcba-4e5d-9a53-e1d9dbbf65dd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion s", "Subsection",
 CellChangeTimes->{{3.920457128357409*^9, 3.9204571314212914`*^9}, {
   3.920514494024219*^9, 3.920514494280139*^9}, 
   3.920518253449335*^9},ExpressionUUID->"fd6de76e-74dd-45de-a743-\
55ddb965409c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"massives3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", 
     RowBox[{"aux", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"massivets", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "Infinity", ",", 
            RowBox[{"-", "3"}]}], "}"}]}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"massives3", ",", "aux"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "massivets", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DumpSave", "[", 
     RowBox[{"\"\<massives3.mx\>\"", ",", "massives3"}], "]"}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.920521967762052*^9, 3.92052199784765*^9}, 
   3.9205220484600687`*^9, {3.920522244298605*^9, 3.9205222615463448`*^9}, {
   3.920522397646163*^9, 3.920522402410746*^9}, 3.920523716921721*^9, {
   3.9205237513671093`*^9, 3.9205237616240797`*^9}, {3.920523874102054*^9, 
   3.9205238811730824`*^9}, 3.920523929641698*^9, {3.920525886740212*^9, 
   3.920525889499607*^9}, {3.9214912489747553`*^9, 3.921491252910451*^9}, {
   3.921559522603013*^9, 3.921559533579176*^9}, {3.9217182718302383`*^9, 
   3.921718274358507*^9}, {3.921726314886372*^9, 3.92172631489091*^9}, {
   3.92173242347475*^9, 3.921732425930684*^9}, {3.924228506725133*^9, 
   3.924228506728455*^9}, {3.924228550865793*^9, 3.924228559647003*^9}, {
   3.924230741201997*^9, 
   3.924230743624753*^9}},ExpressionUUID->"bf96f6c5-64d2-49f7-83f8-\
4739601bbbee"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2. 2 Massless spin-2 exchange", "Section",
 CellChangeTimes->{{3.9021316436507063`*^9, 3.902131648362183*^9}, {
  3.924228921634323*^9, 
  3.9242289394411373`*^9}},ExpressionUUID->"793dbafc-2570-4781-ac40-\
2108c06b983c"],

Cell[TextData[{
 "The final result of this section is the computation of the  exchange \
diagram of a graviton expanded around s->\[Infinity] up to order s\.b3.  It \
is saved in the variable ",
 StyleBox["massless3",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9242289195484943`*^9, 
  3.9242289614088078`*^9}},ExpressionUUID->"707a2116-f632-45d5-ab45-\
5ef87791b362"],

Cell[CellGroupData[{

Cell["Kinematics ", "Subsection",
 CellChangeTimes->{{3.902130092666088*^9, 3.902130094058341*^9}, {
   3.919307964557391*^9, 3.919307968413805*^9}, {3.919313028501418*^9, 
   3.919313035158049*^9}, 3.919917404477713*^9, {3.9199285726946287`*^9, 
   3.91992857424645*^9}, 3.919932918831139*^9, 3.920514750970685*^9, 
   3.921482977645377*^9, 
   3.924228762424782*^9},ExpressionUUID->"975fdd0a-1305-4b22-88cc-\
b3ef452e2295"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theta", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]1", "->", "0"}], ",", 
     RowBox[{"\[Theta]2", "->", "\[Pi]"}], ",", 
     RowBox[{"\[Theta]3", "->", "\[Theta]"}], ",", 
     RowBox[{"\[Theta]4", "->", 
      RowBox[{"\[Theta]", "-", "\[Pi]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee1", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp1", "^", "2"}], "+", 
     RowBox[{"mm1", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee2", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp2", "^", "2"}], "+", 
     RowBox[{"mm2", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee3", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp3", "^", "2"}], "+", 
     RowBox[{"mm3", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee4", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp4", "^", "2"}], "+", 
     RowBox[{"mm4", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp3", "=", "pp4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp2", "=", "pp1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp4", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mm3", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox["mm4", "2"]}], "+", 
       SuperscriptBox["mm4", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm1", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm2", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm4", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm1", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm2", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sim", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mm1", ">", "0"}], ",", 
      RowBox[{"mm2", ">", "0"}], ",", 
      RowBox[{"mm3", ">", "0"}], ",", 
      RowBox[{"mm4", ">", "0"}], ",", 
      RowBox[{"pp1", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"pp4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mm3"}], "-", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mm3", "-", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mm3"}], "+", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mm3", "+", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}]}], ")"}]}]}], ";"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"rules", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ee1", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp1", "^", "2"}], "+", 
          RowBox[{"mm1", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee2", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp2", "^", "2"}], "+", 
          RowBox[{"mm2", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee3", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp3", "^", "2"}], "+", 
          RowBox[{"mm3", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee4", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp4", "^", "2"}], "+", 
          RowBox[{"mm4", "^", "2"}]}], "]"}]}]}], "}"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee1", ",", 
       RowBox[{"pp1", "*", 
        RowBox[{"Sin", "[", "\[Theta]1", "]"}]}], ",", "0", ",", 
       RowBox[{"pp1", "*", 
        RowBox[{"Cos", "[", "\[Theta]1", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee2", ",", 
       RowBox[{"pp2", "*", 
        RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ",", "0", ",", 
       RowBox[{"pp2", "*", 
        RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee3", ",", 
       RowBox[{"pp3", "*", 
        RowBox[{"Sin", "[", "\[Theta]3", "]"}]}], ",", "0", ",", 
       RowBox[{"pp3", "*", 
        RowBox[{"Cos", "[", "\[Theta]3", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee4", ",", 
       RowBox[{"pp4", "*", 
        RowBox[{"Sin", "[", "\[Theta]4", "]"}]}], ",", "0", ",", 
       RowBox[{"pp4", "*", 
        RowBox[{"Cos", "[", "\[Theta]4", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eta", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"etai", "=", 
   RowBox[{"Inverse", "[", "eta", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e11", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e12", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e13", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm1"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", 
        RowBox[{"ee1", "*", 
         RowBox[{"Sin", "[", "\[Theta]1", "]"}]}], ",", "0", ",", 
        RowBox[{"ee1", "*", 
         RowBox[{"Cos", "[", "\[Theta]1", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e21", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e22", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e23", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm2"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp2", ",", 
        RowBox[{"ee2", "*", 
         RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ",", "0", ",", 
        RowBox[{"ee2", "*", 
         RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e31", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e32", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e33", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm3"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp3", ",", 
        RowBox[{"ee3", "*", 
         RowBox[{"Sin", "[", "\[Theta]3", "]"}]}], ",", "0", ",", 
        RowBox[{"ee3", "*", 
         RowBox[{"Cos", "[", "\[Theta]3", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e41", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e42", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e43", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "mm4"}], 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"pp4", ",", 
         RowBox[{"ee4", "*", 
          RowBox[{"Sin", "[", "\[Theta]4", "]"}]}], ",", "0", ",", 
         RowBox[{"ee4", "*", 
          RowBox[{"Cos", "[", "\[Theta]4", "]"}]}]}], "}"}], "}"}]}], "/.", 
     "theta"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e11"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e12"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e12"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e11"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e13"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e11", "]"}], ".", "e13"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e13"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e12", "]"}], ".", "e13"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e13", "]"}], ".", "e13"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm1", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p1", "]"}], ".", "p1"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e21"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e22"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e22"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e21"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e23"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e21", "]"}], ".", "e23"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e23"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e22", "]"}], ".", "e23"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e23", "]"}], ".", "e23"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm2", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p2", "]"}], ".", "p2"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e31"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e32"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e32"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e31"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e33"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e31", "]"}], ".", "e33"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e33"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e32", "]"}], ".", "e33"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e33", "]"}], ".", "e33"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm3", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p3", "]"}], ".", "p3"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e41"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e42"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e42"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e41"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e43"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e41", "]"}], ".", "e43"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e43"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e42", "]"}], ".", "e43"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e4a", "[", "5", "]"}], ":=", 
    RowBox[{
     RowBox[{
      SqrtBox["3"], "/", 
      SqrtBox["2"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", "e43", "]"}], ".", "e43"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "3"}], 
        RowBox[{"(", 
         RowBox[{"etai", "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mm4", "^", "2"}]}], 
           RowBox[{
            RowBox[{"Transpose", "[", "p4", "]"}], ".", "p4"}]}]}], ")"}]}]}],
       ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"j", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"e3a", "[", "j", "]"}], "-", 
     RowBox[{"Transpose", "[", 
      RowBox[{"e3a", "[", "j", "]"}], "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"p3", ".", "eta", ".", 
     RowBox[{"e3a", "[", "j", "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"e3a", "[", "j", "]"}], ".", "eta"}], "]"}], "]"}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.889065548647315*^9, 3.889065552083634*^9}, 
   3.889102331681056*^9, {3.8967986758198433`*^9, 3.8967986765517073`*^9}, {
   3.8967987087078953`*^9, 3.896798710890767*^9}, 3.896799348633017*^9, {
   3.896799379951198*^9, 3.8967993808441257`*^9}, {3.90211472326001*^9, 
   3.902114723586791*^9}, {3.902126271730771*^9, 3.902126298332135*^9}, {
   3.919307066590349*^9, 3.919307112644431*^9}, {3.919307173324607*^9, 
   3.919307200780614*^9}, {3.919307285573185*^9, 3.91930744933282*^9}, {
   3.9193078340298767`*^9, 3.919307864398325*^9}, {3.9193079090553226`*^9, 
   3.91930793508844*^9}, {3.919307999197144*^9, 3.919308003284614*^9}, {
   3.9193083124779997`*^9, 3.9193083222870398`*^9}, {3.919308613559556*^9, 
   3.9193086583747873`*^9}, {3.9193087107764*^9, 3.919308716087768*^9}, {
   3.9193088153087397`*^9, 3.919308848270472*^9}, 3.919309138263695*^9, 
   3.919309320617208*^9, {3.919309401937833*^9, 3.919309403006612*^9}, 
   3.919309789287836*^9, {3.919309827111947*^9, 3.919309849815099*^9}, {
   3.919310121737926*^9, 3.919310122862897*^9}, {3.9193101783054113`*^9, 
   3.919310187722046*^9}, 3.919310218328877*^9, {3.9193102794398823`*^9, 
   3.9193102799027653`*^9}, {3.919310364424341*^9, 3.919310366744227*^9}, {
   3.919310430815227*^9, 3.919310433662941*^9}, {3.919311207103949*^9, 
   3.9193112075133963`*^9}, {3.919311253879257*^9, 3.919311325608036*^9}, {
   3.9193114163969107`*^9, 3.919311484568426*^9}, {3.919311805767507*^9, 
   3.9193118509930763`*^9}, {3.919311891195581*^9, 3.919311935188272*^9}, {
   3.919311966120043*^9, 3.919311983606163*^9}, {3.919312033832533*^9, 
   3.91931208389723*^9}, {3.9193138464405527`*^9, 3.919313851704907*^9}, {
   3.9193139986246777`*^9, 3.9193140510315533`*^9}, {3.919314421435087*^9, 
   3.919314454823391*^9}, {3.9199141090313396`*^9, 3.919914136440551*^9}, 
   3.919914172382946*^9, {3.919928476178452*^9, 3.919928561913177*^9}, {
   3.919929034444195*^9, 3.919929040154408*^9}, {3.91992950272615*^9, 
   3.9199295034313297`*^9}, {3.919932922153233*^9, 3.919932926184195*^9}, {
   3.921480911047675*^9, 3.921481068415799*^9}, {3.921481105074588*^9, 
   3.921481114147296*^9}, {3.921482979870491*^9, 3.9214829836629972`*^9}, {
   3.921483071383026*^9, 3.9214830801250963`*^9}, {3.921483141614809*^9, 
   3.921483141994364*^9}, {3.921484025290362*^9, 3.921484104322157*^9}, {
   3.921484401184752*^9, 3.921484427279305*^9}, {3.921484464999836*^9, 
   3.921484482644556*^9}, {3.921484595048593*^9, 3.921484598398714*^9}, 
   3.921485411821204*^9, {3.921486474492366*^9, 3.921486527651277*^9}, {
   3.9214871088117228`*^9, 3.9214871612980022`*^9}, {3.921489218294232*^9, 
   3.9214892584919367`*^9}, {3.921489862349532*^9, 3.9214898851219273`*^9}, {
   3.921489964600932*^9, 3.921489976311318*^9}, {3.921490248029056*^9, 
   3.9214902486342287`*^9}, {3.9214907753360987`*^9, 3.921490819576398*^9}, {
   3.921490861046674*^9, 3.921490863630492*^9}, {3.921491115382834*^9, 
   3.921491162647559*^9}, {3.921558942654065*^9, 3.921558945789115*^9}, {
   3.9215590148451843`*^9, 3.92155902531454*^9}, {3.9215590787238073`*^9, 
   3.921559107214861*^9}, {3.921559451204302*^9, 3.921559452215485*^9}, {
   3.92172634507407*^9, 3.921726384448984*^9}, {3.921726900448064*^9, 
   3.921726962219822*^9}, {3.921727020080307*^9, 3.9217270224603033`*^9}, {
   3.921731324488315*^9, 3.9217313456589403`*^9}, {3.9217313939108143`*^9, 
   3.9217313997815*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"47755aa6-6f5d-45c3-8ddd-bf7f842849f6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Computation", "Subsection",
 CellChangeTimes->{{3.9021316861456747`*^9, 
  3.902131687646047*^9}},ExpressionUUID->"763adefc-f4cb-453c-bed8-\
9eebe8bfbfaa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"massless", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"hhh", "-", "hhh"}], "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"s", "-", "channel"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"e1saux", "=", 
            RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\n", 
           RowBox[{"e2saux", "=", 
            RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\n", 
           RowBox[{"e3saux", "=", 
            RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\n", 
           RowBox[{"e4saux", "=", 
            RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\n", 
           RowBox[{"p1saux", "=", "p1"}], ";", "\n", 
           RowBox[{"p2saux", "=", "p2"}], ";", "\n", 
           RowBox[{"p3saux", "=", "p3"}], ";", "\n", 
           RowBox[{"p4saux", "=", "p4"}], ";", "\[IndentingNewLine]", 
           RowBox[{"psaux", "=", 
            RowBox[{
             RowBox[{"-", "p1saux"}], "-", "p2saux"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"aux1s", "=", 
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"a1", ",", "a2"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "/", "2"}], 
                SubsuperscriptBox["M", "d", 
                 FractionBox[
                  RowBox[{"2", "-", "d"}], "2"]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e1saux", ".", "eta", ".", "e2saux", ".", "eta"}],
                     "]"}]}], "*", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1saux", "]"}], ".", 
                    "p2saux"}]}], "-", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p1saux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p1saux", ".", "eta", ".", "e2saux", ".", "eta", ".", 
                    "e1saux"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p2saux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p1saux", ".", "eta", ".", "e2saux", ".", "eta", ".", 
                    "e1saux"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p1saux", ".", "eta", ".", "e2saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p1saux", "]"}]}], ")"}], "]"}],
                    "*", "e1saux"}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p2saux", ".", "eta", ".", "e1saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p2saux", "]"}]}], ")"}], "]"}],
                    "*", "e2saux"}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p1saux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p2saux", ".", "eta", ".", "e1saux", ".", "eta", ".", 
                    "e2saux"}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p2saux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p2saux", ".", "eta", ".", "e1saux", ".", "eta", ".", 
                    "e2saux"}], ")"}]}], "-", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"p2saux", ".", "eta", ".", "e1saux"}], "]"}], ".", 
                    RowBox[{"(", "p1saux", ")"}], ".", "eta", ".", 
                    "e2saux"}]}]}], ")"}]}], "+", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"2", "/", "2"}], 
                 SubsuperscriptBox["M", "d", 
                  FractionBox[
                   RowBox[{"2", "-", "d"}], "2"]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e1saux", ".", "eta", ".", "e2saux", ".", "eta"}],
                     "]"}]}], "*", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "p1saux", "]"}], ".", 
                    "p2saux"}]}], "-", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1saux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p1saux", ".", "eta", ".", "e2saux", ".", "eta", ".", 
                    "e1saux"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p2saux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p1saux", ".", "eta", ".", "e2saux", ".", "eta", ".", 
                    "e1saux"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p1saux", ".", "eta", ".", "e2saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p1saux", "]"}]}], ")"}], "]"}],
                     "*", "e1saux"}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p2saux", ".", "eta", ".", "e1saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p2saux", "]"}]}], ")"}], "]"}],
                     "*", "e2saux"}], "+", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1saux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p2saux", ".", "eta", ".", "e1saux", ".", "eta", ".", 
                    "e2saux"}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p2saux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p2saux", ".", "eta", ".", "e1saux", ".", "eta", ".", 
                    "e2saux"}], ")"}]}], "-", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"p2saux", ".", "eta", ".", "e1saux"}], "]"}], ".", 
                    RowBox[{"(", "p1saux", ")"}], ".", "eta", ".", 
                    "e2saux"}]}]}], ")"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"1", "/", "2"}], 
                SubsuperscriptBox["M", "d", 
                 FractionBox[
                  RowBox[{"2", "-", "d"}], "2"]], 
                RowBox[{"Tr", "[", 
                 RowBox[{"e1saux", ".", "eta", ".", "e2saux", ".", "eta"}], 
                 "]"}], "*", "eta", "*", 
                RowBox[{"(", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"psaux", ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}], 
                 ")"}]}]}], ")"}]}]}], ";", "\n", 
           RowBox[{"aux2s", "=", 
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"a3", ",", "a4"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "/", "2"}], 
                SubsuperscriptBox["M", "d", 
                 FractionBox[
                  RowBox[{"2", "-", "d"}], "2"]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e3saux", ".", "eta", ".", "e4saux", ".", "eta"}],
                     "]"}]}], "*", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3saux", "]"}], ".", 
                    "p4saux"}]}], "-", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p3saux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p3saux", ".", "eta", ".", "e4saux", ".", "eta", ".", 
                    "e3saux"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p4saux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p3saux", ".", "eta", ".", "e4saux", ".", "eta", ".", 
                    "e3saux"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p3saux", ".", "eta", ".", "e4saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p3saux", "]"}]}], ")"}], "]"}],
                    "*", "e3saux"}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p4saux", ".", "eta", ".", "e3saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p4saux", "]"}]}], ")"}], "]"}],
                    "*", "e4saux"}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p3saux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p4saux", ".", "eta", ".", "e3saux", ".", "eta", ".", 
                    "e4saux"}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p4saux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p4saux", ".", "eta", ".", "e3saux", ".", "eta", ".", 
                    "e4saux"}], ")"}]}], "-", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"p4saux", ".", "eta", ".", "e3saux"}], "]"}], ".", 
                    RowBox[{"(", "p3saux", ")"}], ".", "eta", ".", 
                    "e4saux"}]}]}], ")"}]}], "+", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"2", "/", "2"}], 
                 SubsuperscriptBox["M", "d", 
                  FractionBox[
                   RowBox[{"2", "-", "d"}], "2"]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e3saux", ".", "eta", ".", "e4saux", ".", "eta"}],
                     "]"}]}], "*", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "p3saux", "]"}], ".", 
                    "p4saux"}]}], "-", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3saux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p3saux", ".", "eta", ".", "e4saux", ".", "eta", ".", 
                    "e3saux"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p4saux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p3saux", ".", "eta", ".", "e4saux", ".", "eta", ".", 
                    "e3saux"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p3saux", ".", "eta", ".", "e4saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p3saux", "]"}]}], ")"}], "]"}],
                     "*", "e3saux"}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p4saux", ".", "eta", ".", "e3saux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p4saux", "]"}]}], ")"}], "]"}],
                     "*", "e4saux"}], "+", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3saux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p4saux", ".", "eta", ".", "e3saux", ".", "eta", ".", 
                    "e4saux"}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p4saux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p4saux", ".", "eta", ".", "e3saux", ".", "eta", ".", 
                    "e4saux"}], ")"}]}], "-", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"p4saux", ".", "eta", ".", "e3saux"}], "]"}], ".", 
                    RowBox[{"(", "p3saux", ")"}], ".", "eta", ".", 
                    "e4saux"}]}]}], ")"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"1", "/", "2"}], 
                SubsuperscriptBox["M", "d", 
                 FractionBox[
                  RowBox[{"2", "-", "d"}], "2"]], 
                RowBox[{"Tr", "[", 
                 RowBox[{"e3saux", ".", "eta", ".", "e4saux", ".", "eta"}], 
                 "]"}], "*", "eta", "*", 
                RowBox[{"(", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"psaux", ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}], 
                 ")"}]}]}], ")"}]}]}], ";", "\n", 
           RowBox[{"p12s", "=", "eta"}], ";", "\n", 
           RowBox[{"auxs", "=", "0"}], ";", "\n", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", "4"}], ",", " ", 
             RowBox[{"i", "++"}], ",", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"j", "=", "1"}], ",", 
               RowBox[{"j", "\[LessEqual]", "4"}], ",", 
               RowBox[{"j", "++"}], ",", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"k", "=", "1"}], ",", 
                 RowBox[{"k", "\[LessEqual]", "4"}], ",", 
                 RowBox[{"k", "++"}], ",", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"l", "=", "1"}], ",", 
                   RowBox[{"l", "\[LessEqual]", "4"}], ",", 
                   RowBox[{"l", "++"}], ",", 
                   RowBox[{"auxs", "=", 
                    RowBox[{"auxs", "+", 
                    RowBox[{
                    RowBox[{"aux1s", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "2"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"p12s", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "k"}], "]"}], "]"}], "*", 
                    RowBox[{"p12s", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"p12s", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "l"}], "]"}], "]"}], "*", 
                    RowBox[{"p12s", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12s", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"p12s", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ")"}]}]}], ")"}],
                     "*", 
                    RowBox[{"aux2s", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}]}]}], "]"}]}], 
                "]"}]}], "]"}]}], "]"}], ";", "\n", "\n", 
           RowBox[{"m1", "=", 
            RowBox[{"auxs", "/", 
             RowBox[{"(", 
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p1saux", "+", "p2saux"}], ")"}], ".", "eta", ".", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"p1saux", "+", "p2saux"}], "]"}]}], ")"}], "]"}], 
              ")"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"t", " ", "channel"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"e1taux", "=", 
            RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e2taux", "=", 
            RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e3taux", "=", 
            RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e4taux", "=", 
            RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p1taux", "=", "p1"}], ";", "\[IndentingNewLine]", 
           RowBox[{"p2taux", "=", 
            RowBox[{"-", "p3"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p3taux", "=", 
            RowBox[{"-", "p2"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p4taux", "=", "p4"}], ";", "\[IndentingNewLine]", 
           RowBox[{"ptaux", "=", 
            RowBox[{
             RowBox[{"-", "p1taux"}], "-", "p2taux"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"auxt1", "=", 
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"a1", ",", "a3"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "/", "2"}], 
                SubsuperscriptBox["M", "d", 
                 FractionBox[
                  RowBox[{"2", "-", "d"}], "2"]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e1taux", ".", "eta", ".", "e2taux", ".", "eta"}],
                     "]"}]}], "*", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1taux", "]"}], ".", 
                    "p2taux"}]}], "-", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p1taux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p1taux", ".", "eta", ".", "e2taux", ".", "eta", ".", 
                    "e1taux"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p2taux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p1taux", ".", "eta", ".", "e2taux", ".", "eta", ".", 
                    "e1taux"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p1taux", ".", "eta", ".", "e2taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p1taux", "]"}]}], ")"}], "]"}],
                    "*", "e1taux"}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p2taux", ".", "eta", ".", "e1taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p2taux", "]"}]}], ")"}], "]"}],
                    "*", "e2taux"}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p1taux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p2taux", ".", "eta", ".", "e1taux", ".", "eta", ".", 
                    "e2taux"}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p2taux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p2taux", ".", "eta", ".", "e1taux", ".", "eta", ".", 
                    "e2taux"}], ")"}]}], "-", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"p2taux", ".", "eta", ".", "e1taux"}], "]"}], ".", 
                    RowBox[{"(", "p1taux", ")"}], ".", "eta", ".", 
                    "e2taux"}]}]}], ")"}]}], "+", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"2", "/", "2"}], 
                 SubsuperscriptBox["M", "d", 
                  FractionBox[
                   RowBox[{"2", "-", "d"}], "2"]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e1taux", ".", "eta", ".", "e2taux", ".", "eta"}],
                     "]"}]}], "*", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "p1taux", "]"}], ".", 
                    "p2taux"}]}], "-", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1taux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p1taux", ".", "eta", ".", "e2taux", ".", "eta", ".", 
                    "e1taux"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p2taux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p1taux", ".", "eta", ".", "e2taux", ".", "eta", ".", 
                    "e1taux"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p1taux", ".", "eta", ".", "e2taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p1taux", "]"}]}], ")"}], "]"}],
                     "*", "e1taux"}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p2taux", ".", "eta", ".", "e1taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p2taux", "]"}]}], ")"}], "]"}],
                     "*", "e2taux"}], "+", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1taux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p2taux", ".", "eta", ".", "e1taux", ".", "eta", ".", 
                    "e2taux"}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p2taux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p2taux", ".", "eta", ".", "e1taux", ".", "eta", ".", 
                    "e2taux"}], ")"}]}], "-", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"p2taux", ".", "eta", ".", "e1taux"}], "]"}], ".", 
                    RowBox[{"(", "p1taux", ")"}], ".", "eta", ".", 
                    "e2taux"}]}]}], ")"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"1", "/", "2"}], 
                SubsuperscriptBox["M", "d", 
                 FractionBox[
                  RowBox[{"2", "-", "d"}], "2"]], 
                RowBox[{"Tr", "[", 
                 RowBox[{"e1taux", ".", "eta", ".", "e2taux", ".", "eta"}], 
                 "]"}], "*", "eta", "*", 
                RowBox[{"(", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"ptaux", ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}], 
                 ")"}]}]}], ")"}]}]}], ";", "\n", 
           RowBox[{"auxt2", "=", 
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"a2", ",", "a4"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "/", "2"}], 
                SubsuperscriptBox["M", "d", 
                 FractionBox[
                  RowBox[{"2", "-", "d"}], "2"]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e3taux", ".", "eta", ".", "e4taux", ".", "eta"}],
                     "]"}]}], "*", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3taux", "]"}], ".", 
                    "p4taux"}]}], "-", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p3taux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p3taux", ".", "eta", ".", "e4taux", ".", "eta", ".", 
                    "e3taux"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p4taux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p3taux", ".", "eta", ".", "e4taux", ".", "eta", ".", 
                    "e3taux"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p3taux", ".", "eta", ".", "e4taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p3taux", "]"}]}], ")"}], "]"}],
                    "*", "e3taux"}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p4taux", ".", "eta", ".", "e3taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p4taux", "]"}]}], ")"}], "]"}],
                    "*", "e4taux"}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p3taux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p4taux", ".", "eta", ".", "e3taux", ".", "eta", ".", 
                    "e4taux"}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p4taux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p4taux", ".", "eta", ".", "e3taux", ".", "eta", ".", 
                    "e4taux"}], ")"}]}], "-", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"p4taux", ".", "eta", ".", "e3taux"}], "]"}], ".", 
                    RowBox[{"(", "p3taux", ")"}], ".", "eta", ".", 
                    "e4taux"}]}]}], ")"}]}], "+", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"2", "/", "2"}], 
                 SubsuperscriptBox["M", "d", 
                  FractionBox[
                   RowBox[{"2", "-", "d"}], "2"]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e3taux", ".", "eta", ".", "e4taux", ".", "eta"}],
                     "]"}]}], "*", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "p3taux", "]"}], ".", 
                    "p4taux"}]}], "-", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3taux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p3taux", ".", "eta", ".", "e4taux", ".", "eta", ".", 
                    "e3taux"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p4taux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p3taux", ".", "eta", ".", "e4taux", ".", "eta", ".", 
                    "e3taux"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p3taux", ".", "eta", ".", "e4taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p3taux", "]"}]}], ")"}], "]"}],
                     "*", "e3taux"}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p4taux", ".", "eta", ".", "e3taux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p4taux", "]"}]}], ")"}], "]"}],
                     "*", "e4taux"}], "+", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3taux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p4taux", ".", "eta", ".", "e3taux", ".", "eta", ".", 
                    "e4taux"}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p4taux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p4taux", ".", "eta", ".", "e3taux", ".", "eta", ".", 
                    "e4taux"}], ")"}]}], "-", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"p4taux", ".", "eta", ".", "e3taux"}], "]"}], ".", 
                    RowBox[{"(", "p3taux", ")"}], ".", "eta", ".", 
                    "e4taux"}]}]}], ")"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"1", "/", "2"}], 
                SubsuperscriptBox["M", "d", 
                 FractionBox[
                  RowBox[{"2", "-", "d"}], "2"]], 
                RowBox[{"Tr", "[", 
                 RowBox[{"e3taux", ".", "eta", ".", "e4taux", ".", "eta"}], 
                 "]"}], "*", "eta", "*", 
                RowBox[{"(", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"ptaux", ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}], 
                 ")"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p12t", "=", "eta"}], ";", "\[IndentingNewLine]", 
           RowBox[{"auxt", "=", "0"}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", "4"}], ",", " ", 
             RowBox[{"i", "++"}], ",", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"j", "=", "1"}], ",", 
               RowBox[{"j", "\[LessEqual]", "4"}], ",", 
               RowBox[{"j", "++"}], ",", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"k", "=", "1"}], ",", 
                 RowBox[{"k", "\[LessEqual]", "4"}], ",", 
                 RowBox[{"k", "++"}], ",", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"l", "=", "1"}], ",", 
                   RowBox[{"l", "\[LessEqual]", "4"}], ",", 
                   RowBox[{"l", "++"}], ",", 
                   RowBox[{"auxt", "=", 
                    RowBox[{"auxt", "+", 
                    RowBox[{
                    RowBox[{"auxt1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "2"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"p12t", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "k"}], "]"}], "]"}], "*", 
                    RowBox[{"p12t", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"p12t", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "l"}], "]"}], "]"}], "*", 
                    RowBox[{"p12t", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12t", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"p12t", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ")"}]}]}], ")"}],
                     "*", 
                    RowBox[{"auxt2", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}]}]}], "]"}]}], 
                "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"m2", "=", 
            RowBox[{"auxt", "/", 
             RowBox[{"(", 
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p1taux", "+", "p2taux"}], ")"}], ".", "eta", ".", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"p1taux", "+", "p2taux"}], "]"}]}], ")"}], "]"}], 
              ")"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"u", " ", "channel"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"e1uaux", "=", 
            RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e2uaux", "=", 
            RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e3uaux", "=", 
            RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e4uaux", "=", 
            RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p1uaux", "=", "p1"}], ";", "\[IndentingNewLine]", 
           RowBox[{"p2uaux", "=", 
            RowBox[{"-", "p4"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p3uaux", "=", "p3"}], ";", "\[IndentingNewLine]", 
           RowBox[{"p4uaux", "=", 
            RowBox[{"-", "p2"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"puaux", "=", 
            RowBox[{
             RowBox[{"-", "p1uaux"}], "-", "p2uaux"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"auxu1", "=", 
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"a1", ",", "a4"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "/", "2"}], 
                SubsuperscriptBox["M", "d", 
                 FractionBox[
                  RowBox[{"2", "-", "d"}], "2"]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e1uaux", ".", "eta", ".", "e2uaux", ".", "eta"}],
                     "]"}]}], "*", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1uaux", "]"}], ".", 
                    "p2uaux"}]}], "-", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p1uaux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p1uaux", ".", "eta", ".", "e2uaux", ".", "eta", ".", 
                    "e1uaux"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p2uaux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p1uaux", ".", "eta", ".", "e2uaux", ".", "eta", ".", 
                    "e1uaux"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p1uaux", ".", "eta", ".", "e2uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p1uaux", "]"}]}], ")"}], "]"}],
                    "*", "e1uaux"}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p2uaux", ".", "eta", ".", "e1uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p2uaux", "]"}]}], ")"}], "]"}],
                    "*", "e2uaux"}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p1uaux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p2uaux", ".", "eta", ".", "e1uaux", ".", "eta", ".", 
                    "e2uaux"}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p2uaux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p2uaux", ".", "eta", ".", "e1uaux", ".", "eta", ".", 
                    "e2uaux"}], ")"}]}], "-", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"p2uaux", ".", "eta", ".", "e1uaux"}], "]"}], ".", 
                    RowBox[{"(", "p1uaux", ")"}], ".", "eta", ".", 
                    "e2uaux"}]}]}], ")"}]}], "+", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"2", "/", "2"}], 
                 SubsuperscriptBox["M", "d", 
                  FractionBox[
                   RowBox[{"2", "-", "d"}], "2"]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e1uaux", ".", "eta", ".", "e2uaux", ".", "eta"}],
                     "]"}]}], "*", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "p1uaux", "]"}], ".", 
                    "p2uaux"}]}], "-", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1uaux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p1uaux", ".", "eta", ".", "e2uaux", ".", "eta", ".", 
                    "e1uaux"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p2uaux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p1uaux", ".", "eta", ".", "e2uaux", ".", "eta", ".", 
                    "e1uaux"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p1uaux", ".", "eta", ".", "e2uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p1uaux", "]"}]}], ")"}], "]"}],
                     "*", "e1uaux"}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p2uaux", ".", "eta", ".", "e1uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p2uaux", "]"}]}], ")"}], "]"}],
                     "*", "e2uaux"}], "+", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p1uaux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p2uaux", ".", "eta", ".", "e1uaux", ".", "eta", ".", 
                    "e2uaux"}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p2uaux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p2uaux", ".", "eta", ".", "e1uaux", ".", "eta", ".", 
                    "e2uaux"}], ")"}]}], "-", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"p2uaux", ".", "eta", ".", "e1uaux"}], "]"}], ".", 
                    RowBox[{"(", "p1uaux", ")"}], ".", "eta", ".", 
                    "e2uaux"}]}]}], ")"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"1", "/", "2"}], 
                SubsuperscriptBox["M", "d", 
                 FractionBox[
                  RowBox[{"2", "-", "d"}], "2"]], 
                RowBox[{"Tr", "[", 
                 RowBox[{"e1uaux", ".", "eta", ".", "e2uaux", ".", "eta"}], 
                 "]"}], "*", "eta", "*", 
                RowBox[{"(", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"puaux", ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}], 
                 ")"}]}]}], ")"}]}]}], ";", "\n", 
           RowBox[{"auxu2", "=", 
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"a2", ",", "a3"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "/", "2"}], 
                SubsuperscriptBox["M", "d", 
                 FractionBox[
                  RowBox[{"2", "-", "d"}], "2"]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e3uaux", ".", "eta", ".", "e4uaux", ".", "eta"}],
                     "]"}]}], "*", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3uaux", "]"}], ".", 
                    "p4uaux"}]}], "-", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p3uaux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p3uaux", ".", "eta", ".", "e4uaux", ".", "eta", ".", 
                    "e3uaux"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p4uaux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p3uaux", ".", "eta", ".", "e4uaux", ".", "eta", ".", 
                    "e3uaux"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p3uaux", ".", "eta", ".", "e4uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p3uaux", "]"}]}], ")"}], "]"}],
                    "*", "e3uaux"}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p4uaux", ".", "eta", ".", "e3uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p4uaux", "]"}]}], ")"}], "]"}],
                    "*", "e4uaux"}], "+", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p3uaux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p4uaux", ".", "eta", ".", "e3uaux", ".", "eta", ".", 
                    "e4uaux"}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"Transpose", "[", "p4uaux", "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    "p4uaux", ".", "eta", ".", "e3uaux", ".", "eta", ".", 
                    "e4uaux"}], ")"}]}], "-", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"p4uaux", ".", "eta", ".", "e3uaux"}], "]"}], ".", 
                    RowBox[{"(", "p3uaux", ")"}], ".", "eta", ".", 
                    "e4uaux"}]}]}], ")"}]}], "+", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"2", "/", "2"}], 
                 SubsuperscriptBox["M", "d", 
                  FractionBox[
                   RowBox[{"2", "-", "d"}], "2"]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"e3uaux", ".", "eta", ".", "e4uaux", ".", "eta"}],
                     "]"}]}], "*", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "p3uaux", "]"}], ".", 
                    "p4uaux"}]}], "-", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3uaux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p3uaux", ".", "eta", ".", "e4uaux", ".", "eta", ".", 
                    "e3uaux"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p4uaux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p3uaux", ".", "eta", ".", "e4uaux", ".", "eta", ".", 
                    "e3uaux"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p3uaux", ".", "eta", ".", "e4uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p3uaux", "]"}]}], ")"}], "]"}],
                     "*", "e3uaux"}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    "p4uaux", ".", "eta", ".", "e3uaux", ".", "eta", ".", 
                    RowBox[{"Transpose", "[", "p4uaux", "]"}]}], ")"}], "]"}],
                     "*", "e4uaux"}], "+", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p3uaux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p4uaux", ".", "eta", ".", "e3uaux", ".", "eta", ".", 
                    "e4uaux"}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"Transpose", "[", "p4uaux", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    "p4uaux", ".", "eta", ".", "e3uaux", ".", "eta", ".", 
                    "e4uaux"}], ")"}]}], "-", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"p4uaux", ".", "eta", ".", "e3uaux"}], "]"}], ".", 
                    RowBox[{"(", "p3uaux", ")"}], ".", "eta", ".", 
                    "e4uaux"}]}]}], ")"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"1", "/", "2"}], 
                SubsuperscriptBox["M", "d", 
                 FractionBox[
                  RowBox[{"2", "-", "d"}], "2"]], 
                RowBox[{"Tr", "[", 
                 RowBox[{"e3uaux", ".", "eta", ".", "e4uaux", ".", "eta"}], 
                 "]"}], "*", "eta", "*", 
                RowBox[{"(", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"puaux", ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}], 
                 ")"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p12u", "=", "eta"}], ";", "\[IndentingNewLine]", 
           RowBox[{"auxu", "=", "0"}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", "4"}], ",", " ", 
             RowBox[{"i", "++"}], ",", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"j", "=", "1"}], ",", 
               RowBox[{"j", "\[LessEqual]", "4"}], ",", 
               RowBox[{"j", "++"}], ",", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"k", "=", "1"}], ",", 
                 RowBox[{"k", "\[LessEqual]", "4"}], ",", 
                 RowBox[{"k", "++"}], ",", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"l", "=", "1"}], ",", 
                   RowBox[{"l", "\[LessEqual]", "4"}], ",", 
                   RowBox[{"l", "++"}], ",", 
                   RowBox[{"auxu", "=", 
                    RowBox[{"auxu", "+", 
                    RowBox[{
                    RowBox[{"auxu1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "2"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"p12u", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "k"}], "]"}], "]"}], "*", 
                    RowBox[{"p12u", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"p12u", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "l"}], "]"}], "]"}], "*", 
                    RowBox[{"p12u", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12u", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"p12u", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}]}], ")"}]}]}], ")"}],
                     "*", 
                    RowBox[{"auxu2", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}]}]}], "]"}]}], 
                "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"m3", "=", 
            RowBox[{"auxu", "/", 
             RowBox[{"(", 
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p1uaux", "+", "p2uaux"}], ")"}], ".", "eta", ".", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"p1uaux", "+", "p2uaux"}], "]"}]}], ")"}], "]"}], 
              ")"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"massless", ",", 
             RowBox[{"m1", "+", "m2", "+", "m3"}]}], "]"}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"lll", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"kkk", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"jjj", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"iii", ",", "1", ",", "5"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DumpSave", "[", 
     RowBox[{"\"\<massless.mx\>\"", ",", "massless"}], "]"}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.886154934364244*^9, 3.88615496345007*^9}, {
   3.886155020001649*^9, 3.886155154473*^9}, {3.8861552995369062`*^9, 
   3.8861553764090033`*^9}, {3.886155463489521*^9, 3.886155469511031*^9}, {
   3.886156158202656*^9, 3.886156158334485*^9}, {3.88615619028069*^9, 
   3.8861561958022547`*^9}, {3.886156253755509*^9, 3.886156345565156*^9}, {
   3.8861564063596478`*^9, 3.886156424566729*^9}, {3.886156587273573*^9, 
   3.886156593040998*^9}, {3.886156645848126*^9, 3.886156661503166*^9}, {
   3.886156832252022*^9, 3.88615695550791*^9}, {3.8861572360393457`*^9, 
   3.886157241742175*^9}, {3.886157963364715*^9, 3.886157989537706*^9}, {
   3.886224828190524*^9, 3.886224838604663*^9}, {3.886224869958393*^9, 
   3.88622490400847*^9}, {3.886225010402892*^9, 3.886225105272757*^9}, 
   3.8862252967384253`*^9, {3.8862253618218946`*^9, 3.886225405911563*^9}, {
   3.8862254449244947`*^9, 3.886225507327382*^9}, {3.886226416031104*^9, 
   3.886226416044559*^9}, {3.886226470110187*^9, 3.8862264817847157`*^9}, {
   3.8862265175992947`*^9, 3.886226576191503*^9}, {3.886231020842396*^9, 
   3.886231046235573*^9}, {3.886231408437584*^9, 3.88623152267771*^9}, {
   3.8862315698993883`*^9, 3.886231587475586*^9}, {3.886231623962058*^9, 
   3.8862316722326193`*^9}, {3.8862385480435457`*^9, 3.886238549769525*^9}, {
   3.8862387040683537`*^9, 3.8862388029107533`*^9}, 3.886241191166869*^9, 
   3.886241229558923*^9, 3.8862412811523867`*^9, {3.886241332462987*^9, 
   3.88624137673253*^9}, {3.886241413516532*^9, 3.886241432738756*^9}, {
   3.886246016570146*^9, 3.886246019191279*^9}, 3.8862462812574987`*^9, {
   3.886246387094318*^9, 3.8862463899412327`*^9}, 3.886246708909799*^9, {
   3.886246739549881*^9, 3.886246752742014*^9}, {3.8864775866373777`*^9, 
   3.886477640578907*^9}, 3.88647795686252*^9, {3.8864797151380167`*^9, 
   3.886479718034327*^9}, {3.886480182699361*^9, 3.886480185491744*^9}, {
   3.886481010713539*^9, 3.886481015543519*^9}, {3.886481080646747*^9, 
   3.886481087329754*^9}, {3.8864812701630077`*^9, 3.8864812801033983`*^9}, {
   3.886481512707917*^9, 3.886481520147889*^9}, {3.8864815851215963`*^9, 
   3.886481588880066*^9}, {3.886481624143764*^9, 3.886481634073573*^9}, {
   3.886481672465336*^9, 3.886481685013966*^9}, {3.8864956516355658`*^9, 
   3.88649567318928*^9}, {3.886495747627678*^9, 3.8864957531590157`*^9}, {
   3.886495800683957*^9, 3.886495813221856*^9}, {3.886507907396823*^9, 
   3.88650794855103*^9}, {3.8865663115466433`*^9, 3.8865663187332687`*^9}, {
   3.886566510524283*^9, 3.8865665118386393`*^9}, {3.886568060775419*^9, 
   3.886568132767477*^9}, {3.886568197436103*^9, 3.886568257767914*^9}, {
   3.8865683016873903`*^9, 3.8865683033320723`*^9}, {3.886568393033358*^9, 
   3.8865684505601788`*^9}, {3.886568504129533*^9, 3.886568506134541*^9}, {
   3.887003501934937*^9, 3.887003507921711*^9}, {3.892183132303863*^9, 
   3.892183136698131*^9}, {3.892183184182109*^9, 3.892183213365308*^9}, {
   3.892183248414755*^9, 3.8921832601480007`*^9}, {3.892341498134507*^9, 
   3.89234150366579*^9}, 3.8926920431313562`*^9, {3.892693276111766*^9, 
   3.8926933462594433`*^9}, {3.89269557918121*^9, 3.892695583659595*^9}, {
   3.89269564062117*^9, 3.8926957041283407`*^9}, {3.892697104156077*^9, 
   3.892697158915826*^9}, {3.89269749939775*^9, 3.892697507658022*^9}, {
   3.892697664788598*^9, 3.8926977008402367`*^9}, 3.892697864956151*^9, {
   3.892697935549694*^9, 3.8926979499124403`*^9}, {3.892698021947433*^9, 
   3.892698025433737*^9}, 3.892698172465589*^9, {3.89269823783354*^9, 
   3.8926982405010633`*^9}, 3.892698298681817*^9, {3.8926983999672403`*^9, 
   3.892698423920807*^9}, 3.8926984937675047`*^9, {3.892698572352448*^9, 
   3.8926986186006193`*^9}, {3.892698648634666*^9, 3.892698724235153*^9}, {
   3.8926995701613493`*^9, 3.892699574674436*^9}, {3.892699940694626*^9, 
   3.892699973201446*^9}, {3.892700007734283*^9, 3.8927000321474323`*^9}, {
   3.8927003036860113`*^9, 3.8927003769686947`*^9}, {3.892700444405102*^9, 
   3.892700445970027*^9}, {3.89270058212991*^9, 3.89270058753618*^9}, {
   3.892700627580936*^9, 3.892700703220908*^9}, {3.892700749607747*^9, 
   3.892700787260241*^9}, {3.892700952996729*^9, 3.892700955963318*^9}, {
   3.892700994088159*^9, 3.892701015590001*^9}, {3.892701085281425*^9, 
   3.892701138517839*^9}, {3.8927034558142*^9, 3.892703642199416*^9}, {
   3.892707714042647*^9, 3.892707717165303*^9}, {3.8927077698979807`*^9, 
   3.892707837765679*^9}, {3.8927078935775967`*^9, 3.892707893628293*^9}, {
   3.8927079951396837`*^9, 3.892708077138707*^9}, {3.892708107495428*^9, 
   3.8927082058740396`*^9}, {3.8927083908735456`*^9, 3.892708395272006*^9}, {
   3.892715629730901*^9, 3.892715634027759*^9}, {3.8937310290756407`*^9, 
   3.8937310704842253`*^9}, {3.894967041927486*^9, 3.894967057577385*^9}, 
   3.8949677628023*^9, {3.89496783849846*^9, 3.8949679300995913`*^9}, {
   3.894967979872918*^9, 3.894967989989833*^9}, 3.894968279086677*^9, {
   3.8949683122954493`*^9, 3.894968339620028*^9}, {3.894968370139517*^9, 
   3.894968391771041*^9}, {3.894968622259781*^9, 3.894968647473178*^9}, {
   3.894968696628121*^9, 3.89496876821938*^9}, {3.894968834038053*^9, 
   3.894968839381997*^9}, {3.894968881048094*^9, 3.894968953263157*^9}, {
   3.894969069091796*^9, 3.8949691298645153`*^9}, {3.894969164124917*^9, 
   3.894969167891624*^9}, {3.894969218751944*^9, 3.894969297143196*^9}, {
   3.894969369684326*^9, 3.894969373562847*^9}, {3.894969463840886*^9, 
   3.894969477955997*^9}, {3.8949696511330013`*^9, 3.894969668940832*^9}, {
   3.8951122991361094`*^9, 3.895112301272345*^9}, {3.902131736679096*^9, 
   3.9021317808615437`*^9}, {3.9021318143455877`*^9, 3.902131860346784*^9}, {
   3.902132315014351*^9, 3.902132332926771*^9}, {3.902194043912712*^9, 
   3.9021940520473137`*^9}, {3.902194395117446*^9, 3.9021944027250843`*^9}, {
   3.9022835157903433`*^9, 3.902283540573295*^9}, {3.919328130234147*^9, 
   3.919328159190441*^9}, {3.919328766614716*^9, 3.919328793871215*^9}, {
   3.9193288829177094`*^9, 3.919328920017757*^9}, {3.919329061429719*^9, 
   3.919329089728689*^9}, {3.919329126383978*^9, 3.919329136368232*^9}, {
   3.9193292055703363`*^9, 3.919329207745812*^9}, {3.919329283383588*^9, 
   3.919329349108903*^9}, {3.919329464890173*^9, 3.919329483273225*^9}, {
   3.91932991610573*^9, 3.919329947242546*^9}, {3.9196485909570837`*^9, 
   3.919648593689147*^9}, 3.919757204559848*^9, {3.919757239934597*^9, 
   3.919757294780404*^9}, {3.919759419252618*^9, 3.919759421671736*^9}, {
   3.919935982859318*^9, 3.9199360312487926`*^9}, {3.9200227548254013`*^9, 
   3.920022833251439*^9}, {3.920022877432899*^9, 3.920022878033558*^9}, {
   3.9200229132024508`*^9, 3.9200230474239187`*^9}, {3.920258878101346*^9, 
   3.92025892289468*^9}, {3.9202589900938473`*^9, 3.920259127975457*^9}, {
   3.920259186908656*^9, 3.9202591880632477`*^9}, {3.920259444972425*^9, 
   3.920259452985807*^9}, {3.920260662938291*^9, 3.92026072812818*^9}, {
   3.920260781525675*^9, 3.92026083604851*^9}, 3.920260940809613*^9, {
   3.920260981407792*^9, 3.920261006240458*^9}, {3.92026113965794*^9, 
   3.920261175577269*^9}, {3.920261213545369*^9, 3.9202612150158978`*^9}, {
   3.92026140323482*^9, 3.920261410569968*^9}, 3.92026145277833*^9, {
   3.920261610414208*^9, 3.920261611559874*^9}, {3.9202616664234543`*^9, 
   3.920261670342099*^9}, {3.920261733701851*^9, 3.920261758964628*^9}, {
   3.920262043965064*^9, 3.920262085351342*^9}, {3.920262326002777*^9, 
   3.920262352267893*^9}, {3.920262424948748*^9, 3.920262535614539*^9}, {
   3.920262610237803*^9, 3.920262613012637*^9}, {3.920262686028304*^9, 
   3.920262769110972*^9}, {3.920264325148424*^9, 3.920264345803314*^9}, {
   3.920264382701161*^9, 3.920264429631926*^9}, {3.920265250479122*^9, 
   3.920265254655177*^9}, {3.92026586596306*^9, 3.92026586732848*^9}, {
   3.920273204083366*^9, 3.920273248486068*^9}, {3.9202746615830936`*^9, 
   3.9202746886082287`*^9}, {3.9202747366199217`*^9, 3.920274783221745*^9}, {
   3.9203680044499893`*^9, 3.92036811477151*^9}, {3.92037064763025*^9, 
   3.9203706554542828`*^9}, {3.9203722991453953`*^9, 3.920372304560424*^9}, {
   3.920372596228489*^9, 3.920372596705307*^9}, {3.920372632238461*^9, 
   3.920372676070702*^9}, {3.920372719315606*^9, 3.920372773912925*^9}, {
   3.9203728083146477`*^9, 3.920372828820047*^9}, 3.920372863572866*^9, {
   3.920372902474195*^9, 3.920372945002589*^9}, {3.9203732856400013`*^9, 
   3.9203733592069683`*^9}, {3.9204263737061462`*^9, 3.920426373826172*^9}, {
   3.920426482866527*^9, 3.9204264832903643`*^9}, {3.9204265698426647`*^9, 
   3.920426585146817*^9}, {3.920426630910128*^9, 3.920426639652521*^9}, {
   3.920427082830475*^9, 3.920427164882128*^9}, {3.920427202195174*^9, 
   3.920427203370388*^9}, {3.920427268866346*^9, 3.920427329264539*^9}, {
   3.920427872525991*^9, 3.920427910206764*^9}, 3.920428828606991*^9, 
   3.920428957604827*^9, {3.9204289968217573`*^9, 3.920429022241292*^9}, {
   3.9204290544734287`*^9, 3.920429107288891*^9}, {3.920429337719891*^9, 
   3.920429366408928*^9}, {3.920431138815297*^9, 3.9204311633716784`*^9}, 
   3.920435116956634*^9, {3.9204352654577513`*^9, 3.920435299933642*^9}, {
   3.920435341694336*^9, 3.9204353438599873`*^9}, {3.920435556984473*^9, 
   3.920435560205592*^9}, {3.920456416037982*^9, 3.920456448543844*^9}, {
   3.920456538740149*^9, 3.9204565664017677`*^9}, {3.920456625257956*^9, 
   3.920456699584463*^9}, {3.920456731623927*^9, 3.920457008578619*^9}, {
   3.920457066803275*^9, 3.920457089808627*^9}, {3.920513682248742*^9, 
   3.920513683630001*^9}, {3.9205215171422033`*^9, 3.92052152148776*^9}, {
   3.920521683969593*^9, 3.920521691411487*^9}, {3.920522022070792*^9, 
   3.920522048970286*^9}, {3.920523562813809*^9, 3.920523576495654*^9}, {
   3.921652692354884*^9, 3.921652695024703*^9}, {3.921652740448822*^9, 
   3.921652743174013*^9}, {3.92165281206102*^9, 3.9216528920796556`*^9}, {
   3.9216534747324266`*^9, 3.921653477919735*^9}, {3.921655765537306*^9, 
   3.921655769465019*^9}, {3.921726314944395*^9, 3.921726314953927*^9}, {
   3.921741132968133*^9, 3.921741137013812*^9}, {3.924228773661261*^9, 
   3.924228782281498*^9}, {3.9242288754219*^9, 
   3.924228879354361*^9}},ExpressionUUID->"a89b90b1-5713-4898-9482-\
dafec4d07124"]
}, Closed]],

Cell[CellGroupData[{

Cell["(s,t)", "Subsection",
 CellChangeTimes->{{3.920457128357409*^9, 3.9204571314212914`*^9}, {
  3.920514494024219*^9, 3.920514494280139*^9}, {3.92052179660935*^9, 
  3.920521799409103*^9}},ExpressionUUID->"be7ac625-40bb-4734-bb05-\
a395dba11a7e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"masslessts", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", "i", "]"}], ";", 
      RowBox[{"aux", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"massless", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "->", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mm1", "2"], "-", 
                   SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], " ", 
               
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"]}], ")"}], "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mm3", "2"], " ", "s"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mm4", "2"], " ", "s"}], "+", 
                 SuperscriptBox["s", "2"], "+", 
                 SqrtBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"]}], ")"}], "2"], "-", 
                    SuperscriptBox["s", "2"]}], ")"}], "2"]]}], ")"}]}], "-", 
              
              RowBox[{"2", " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                 SqrtBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mm1", "2"], "+", 
                 SuperscriptBox["mm3", "2"], "-", "t"}], ")"}]}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "s", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mm1", "4"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mm2", "2"], "-", "s"}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mm1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mm2", "2"], "+", "s"}], ")"}]}]}]], " ", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mm3", "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mm3", "2"], " ", 
                  SuperscriptBox["mm4", "2"]}], "+", 
                 SuperscriptBox["mm4", "4"], "-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["mm3", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "2"]}], 
                  RowBox[{"2", " ", "s"}]], "-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["mm4", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "2"]}], 
                  RowBox[{"2", " ", "s"}]], "+", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "4"], 
                  RowBox[{"16", " ", 
                   SuperscriptBox["s", "2"]}]]}], ")"}]}]}], ")"}]}]}], ",", 
          RowBox[{"pp1", "\[Rule]", 
           FractionBox[
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mm1", "2"], " ", 
               SuperscriptBox["mm2", "2"]}], "+", 
              SuperscriptBox["mm2", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mm1", "2"], " ", "s"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mm2", "2"], " ", "s"}], "+", 
              SuperscriptBox["s", "2"]}]], 
            RowBox[{"2", " ", 
             SqrtBox["s"]}]]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
     ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"masslessts", ",", "aux"}], "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "massless", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DumpSave", "[", 
     RowBox[{"\"\<masslessts.mx\>\"", ",", "masslessts"}], "]"}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.92165315642563*^9, 3.9216531661772337`*^9}, {
  3.921718345492255*^9, 3.921718348092808*^9}, {3.921726314957509*^9, 
  3.9217263149641857`*^9}, {3.921741302040924*^9, 3.921741306214694*^9}, {
  3.924228773669025*^9, 3.924228853516552*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"d4bbc30a-c400-4b4b-9dd6-adbe887d3e75"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.9242288469655647`*^9, 3.9242288596438313`*^9}},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[66]:=",ExpressionUUID->"517be337-ade3-4b4e-9a3e-bd6b1c669d5b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion s", "Subsection",
 CellChangeTimes->{{3.920457128357409*^9, 3.9204571314212914`*^9}, {
   3.920514494024219*^9, 3.920514494280139*^9}, 
   3.920518253449335*^9},ExpressionUUID->"fe67be91-965a-4c4e-8438-\
094d1ce03dd4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"massless3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", 
     RowBox[{"aux", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"masslessts", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "Infinity", ",", 
            RowBox[{"-", "3"}]}], "}"}]}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"massless3", ",", "aux"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "masslessts", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DumpSave", "[", 
     RowBox[{"\"\<massless3.mx\>\"", ",", "massless3"}], "]"}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.921722708998292*^9, 3.921722711245709*^9}, {
  3.921726314971649*^9, 3.921726314975662*^9}, {3.921741309382185*^9, 
  3.921741311454361*^9}, {3.924228795095323*^9, 
  3.924228857736899*^9}},ExpressionUUID->"78442d42-55eb-4139-92ab-\
261e9a8d59cd"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2.3 Scalar exchange", "Section",
 CellChangeTimes->{{3.9021316436507063`*^9, 3.902131648362183*^9}, {
  3.9204355805331993`*^9, 3.92043558146069*^9}, {3.920516419603681*^9, 
  3.920516422276052*^9}, {3.9242295754492817`*^9, 
  3.9242295761612673`*^9}},ExpressionUUID->"b79fdc3e-792e-439c-830c-\
b5bb53e7f008"],

Cell[TextData[{
 "The final result of this section is the computation of the  exchange \
diagram of a scalar particle  expanded around s->\[Infinity] up to order \
s\.b3.  It is saved in the variable ",
 StyleBox["scalars3",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.924229692823454*^9, 
  3.924229718415084*^9}},ExpressionUUID->"30948def-f68a-4767-a2ef-\
5715b4189c79"],

Cell[CellGroupData[{

Cell["Kinematics", "Subsection",
 CellChangeTimes->{{3.902130092666088*^9, 3.902130094058341*^9}, {
   3.919307964557391*^9, 3.919307968413805*^9}, {3.919313028501418*^9, 
   3.919313035158049*^9}, 3.919917404477713*^9, {3.9199285726946287`*^9, 
   3.91992857424645*^9}, 3.919932918831139*^9, 3.920514750970685*^9, 
   3.921482977645377*^9, 
   3.924228436705208*^9},ExpressionUUID->"d1410a91-760a-4a30-8483-\
0e7b8e539886"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theta", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]1", "->", "0"}], ",", 
     RowBox[{"\[Theta]2", "->", "\[Pi]"}], ",", 
     RowBox[{"\[Theta]3", "->", "\[Theta]"}], ",", 
     RowBox[{"\[Theta]4", "->", 
      RowBox[{"\[Theta]", "-", "\[Pi]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee1", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp1", "^", "2"}], "+", 
     RowBox[{"mm1", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee2", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp2", "^", "2"}], "+", 
     RowBox[{"mm2", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee3", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp3", "^", "2"}], "+", 
     RowBox[{"mm3", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee4", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp4", "^", "2"}], "+", 
     RowBox[{"mm4", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp3", "=", "pp4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp2", "=", "pp1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp4", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mm3", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox["mm4", "2"]}], "+", 
       SuperscriptBox["mm4", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm1", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm2", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm4", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm1", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm2", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sim", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mm1", ">", "0"}], ",", 
      RowBox[{"mm2", ">", "0"}], ",", 
      RowBox[{"mm3", ">", "0"}], ",", 
      RowBox[{"mm4", ">", "0"}], ",", 
      RowBox[{"pp1", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"pp4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mm3"}], "-", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mm3", "-", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mm3"}], "+", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mm3", "+", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}]}], ")"}]}]}], ";"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"rules", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ee1", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp1", "^", "2"}], "+", 
          RowBox[{"mm1", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee2", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp2", "^", "2"}], "+", 
          RowBox[{"mm2", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee3", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp3", "^", "2"}], "+", 
          RowBox[{"mm3", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee4", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp4", "^", "2"}], "+", 
          RowBox[{"mm4", "^", "2"}]}], "]"}]}]}], "}"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee1", ",", 
       RowBox[{"pp1", "*", 
        RowBox[{"Sin", "[", "\[Theta]1", "]"}]}], ",", "0", ",", 
       RowBox[{"pp1", "*", 
        RowBox[{"Cos", "[", "\[Theta]1", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee2", ",", 
       RowBox[{"pp2", "*", 
        RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ",", "0", ",", 
       RowBox[{"pp2", "*", 
        RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee3", ",", 
       RowBox[{"pp3", "*", 
        RowBox[{"Sin", "[", "\[Theta]3", "]"}]}], ",", "0", ",", 
       RowBox[{"pp3", "*", 
        RowBox[{"Cos", "[", "\[Theta]3", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee4", ",", 
       RowBox[{"pp4", "*", 
        RowBox[{"Sin", "[", "\[Theta]4", "]"}]}], ",", "0", ",", 
       RowBox[{"pp4", "*", 
        RowBox[{"Cos", "[", "\[Theta]4", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eta", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"etai", "=", 
   RowBox[{"Inverse", "[", "eta", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e11", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e12", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e13", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm1"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", 
        RowBox[{"ee1", "*", 
         RowBox[{"Sin", "[", "\[Theta]1", "]"}]}], ",", "0", ",", 
        RowBox[{"ee1", "*", 
         RowBox[{"Cos", "[", "\[Theta]1", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e21", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e22", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e23", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm2"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp2", ",", 
        RowBox[{"ee2", "*", 
         RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ",", "0", ",", 
        RowBox[{"ee2", "*", 
         RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e31", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e32", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e33", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm3"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp3", ",", 
        RowBox[{"ee3", "*", 
         RowBox[{"Sin", "[", "\[Theta]3", "]"}]}], ",", "0", ",", 
        RowBox[{"ee3", "*", 
         RowBox[{"Cos", "[", "\[Theta]3", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e41", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e42", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e43", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "mm4"}], 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"pp4", ",", 
         RowBox[{"ee4", "*", 
          RowBox[{"Sin", "[", "\[Theta]4", "]"}]}], ",", "0", ",", 
         RowBox[{"ee4", "*", 
          RowBox[{"Cos", "[", "\[Theta]4", "]"}]}]}], "}"}], "}"}]}], "/.", 
     "theta"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e11"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e12"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e12"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e11"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e13"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e11", "]"}], ".", "e13"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e13"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e12", "]"}], ".", "e13"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e13", "]"}], ".", "e13"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm1", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p1", "]"}], ".", "p1"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e21"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e22"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e22"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e21"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e23"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e21", "]"}], ".", "e23"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e23"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e22", "]"}], ".", "e23"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e23", "]"}], ".", "e23"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm2", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p2", "]"}], ".", "p2"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e31"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e32"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e32"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e31"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e33"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e31", "]"}], ".", "e33"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e33"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e32", "]"}], ".", "e33"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e33", "]"}], ".", "e33"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm3", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p3", "]"}], ".", "p3"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e41"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e42"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e42"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e41"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e43"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e41", "]"}], ".", "e43"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e43"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e42", "]"}], ".", "e43"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e4a", "[", "5", "]"}], ":=", 
    RowBox[{
     RowBox[{
      SqrtBox["3"], "/", 
      SqrtBox["2"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", "e43", "]"}], ".", "e43"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "3"}], 
        RowBox[{"(", 
         RowBox[{"etai", "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mm4", "^", "2"}]}], 
           RowBox[{
            RowBox[{"Transpose", "[", "p4", "]"}], ".", "p4"}]}]}], ")"}]}]}],
       ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"j", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"e3a", "[", "j", "]"}], "-", 
     RowBox[{"Transpose", "[", 
      RowBox[{"e3a", "[", "j", "]"}], "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"p3", ".", "eta", ".", 
     RowBox[{"e3a", "[", "j", "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"e3a", "[", "j", "]"}], ".", "eta"}], "]"}], "]"}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.889065548647315*^9, 3.889065552083634*^9}, 
   3.889102331681056*^9, {3.8967986758198433`*^9, 3.8967986765517073`*^9}, {
   3.8967987087078953`*^9, 3.896798710890767*^9}, 3.896799348633017*^9, {
   3.896799379951198*^9, 3.8967993808441257`*^9}, {3.90211472326001*^9, 
   3.902114723586791*^9}, {3.902126271730771*^9, 3.902126298332135*^9}, {
   3.919307066590349*^9, 3.919307112644431*^9}, {3.919307173324607*^9, 
   3.919307200780614*^9}, {3.919307285573185*^9, 3.91930744933282*^9}, {
   3.9193078340298767`*^9, 3.919307864398325*^9}, {3.9193079090553226`*^9, 
   3.91930793508844*^9}, {3.919307999197144*^9, 3.919308003284614*^9}, {
   3.9193083124779997`*^9, 3.9193083222870398`*^9}, {3.919308613559556*^9, 
   3.9193086583747873`*^9}, {3.9193087107764*^9, 3.919308716087768*^9}, {
   3.9193088153087397`*^9, 3.919308848270472*^9}, 3.919309138263695*^9, 
   3.919309320617208*^9, {3.919309401937833*^9, 3.919309403006612*^9}, 
   3.919309789287836*^9, {3.919309827111947*^9, 3.919309849815099*^9}, {
   3.919310121737926*^9, 3.919310122862897*^9}, {3.9193101783054113`*^9, 
   3.919310187722046*^9}, 3.919310218328877*^9, {3.9193102794398823`*^9, 
   3.9193102799027653`*^9}, {3.919310364424341*^9, 3.919310366744227*^9}, {
   3.919310430815227*^9, 3.919310433662941*^9}, {3.919311207103949*^9, 
   3.9193112075133963`*^9}, {3.919311253879257*^9, 3.919311325608036*^9}, {
   3.9193114163969107`*^9, 3.919311484568426*^9}, {3.919311805767507*^9, 
   3.9193118509930763`*^9}, {3.919311891195581*^9, 3.919311935188272*^9}, {
   3.919311966120043*^9, 3.919311983606163*^9}, {3.919312033832533*^9, 
   3.91931208389723*^9}, {3.9193138464405527`*^9, 3.919313851704907*^9}, {
   3.9193139986246777`*^9, 3.9193140510315533`*^9}, {3.919314421435087*^9, 
   3.919314454823391*^9}, {3.9199141090313396`*^9, 3.919914136440551*^9}, 
   3.919914172382946*^9, {3.919928476178452*^9, 3.919928561913177*^9}, {
   3.919929034444195*^9, 3.919929040154408*^9}, {3.91992950272615*^9, 
   3.9199295034313297`*^9}, {3.919932922153233*^9, 3.919932926184195*^9}, {
   3.921480911047675*^9, 3.921481068415799*^9}, {3.921481105074588*^9, 
   3.921481114147296*^9}, {3.921482979870491*^9, 3.9214829836629972`*^9}, {
   3.921483071383026*^9, 3.9214830801250963`*^9}, {3.921483141614809*^9, 
   3.921483141994364*^9}, {3.921484025290362*^9, 3.921484104322157*^9}, {
   3.921484401184752*^9, 3.921484427279305*^9}, {3.921484464999836*^9, 
   3.921484482644556*^9}, {3.921484595048593*^9, 3.921484598398714*^9}, 
   3.921485411821204*^9, {3.921486474492366*^9, 3.921486527651277*^9}, {
   3.9214871088117228`*^9, 3.9214871612980022`*^9}, {3.921489218294232*^9, 
   3.9214892584919367`*^9}, {3.921489862349532*^9, 3.9214898851219273`*^9}, {
   3.921489964600932*^9, 3.921489976311318*^9}, {3.921490248029056*^9, 
   3.9214902486342287`*^9}, {3.9214907753360987`*^9, 3.921490819576398*^9}, {
   3.921490861046674*^9, 3.921490863630492*^9}, {3.921491115382834*^9, 
   3.921491162647559*^9}, {3.921558942654065*^9, 3.921558945789115*^9}, {
   3.9215590148451843`*^9, 3.92155902531454*^9}, {3.9215590787238073`*^9, 
   3.921559107214861*^9}, {3.921559451204302*^9, 3.921559452215485*^9}, {
   3.92172634507407*^9, 3.921726384448984*^9}, {3.921726900448064*^9, 
   3.921726962219822*^9}, {3.921727020080307*^9, 3.9217270224603033`*^9}, {
   3.921731324488315*^9, 3.9217313456589403`*^9}, {3.9217313939108143`*^9, 
   3.9217313997815*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"e60090c7-34db-4951-ab08-29ea4ee72568"]
}, Closed]],

Cell[CellGroupData[{

Cell["Computation", "Subsection",
 CellChangeTimes->{{3.9021316861456747`*^9, 
  3.902131687646047*^9}},ExpressionUUID->"3c8f98ee-6296-447b-9d1a-\
ae16cf12b349"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"scalar", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"hhh", "-", "hhh"}], "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"s", "-", "channel"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"e1saux", "=", 
            RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\n", 
           RowBox[{"e2saux", "=", 
            RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\n", 
           RowBox[{"e3saux", "=", 
            RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\n", 
           RowBox[{"e4saux", "=", 
            RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\n", 
           RowBox[{"p1saux", "=", "p1"}], ";", "\n", 
           RowBox[{"p2saux", "=", "p2"}], ";", "\n", 
           RowBox[{"p3saux", "=", "p3"}], ";", "\n", 
           RowBox[{"p4saux", "=", "p4"}], ";", "\[IndentingNewLine]", 
           RowBox[{"psaux", "=", 
            RowBox[{
             RowBox[{"-", "p1saux"}], "-", "p2saux"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"aux1s", "=", 
            RowBox[{"s1", "*", 
             RowBox[{"(", 
              RowBox[{"Tr", "[", 
               RowBox[{"e1saux", ".", "eta", ".", "e2saux", ".", "eta"}], 
               "]"}], ")"}]}]}], ";", "\n", 
           RowBox[{"aux2s", "=", 
            RowBox[{"s1", "*", 
             RowBox[{"(", 
              RowBox[{"Tr", "[", 
               RowBox[{"e3saux", ".", "eta", ".", "e4saux", ".", "eta"}], 
               "]"}], ")"}]}]}], ";", "\n", 
           RowBox[{"p12s", "=", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"M", "^", "2"}], "+", 
               RowBox[{"Tr", "[", 
                RowBox[{"psaux", ".", "eta", ".", 
                 RowBox[{"Transpose", "[", "psaux", "]"}]}], "]"}]}], 
              ")"}]}]}], ";", "\n", 
           RowBox[{"m1", "=", 
            RowBox[{"aux1s", "*", "p12s", "*", "aux2s"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"t", " ", "channel"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"e1taux", "=", 
            RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e2taux", "=", 
            RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e3taux", "=", 
            RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e4taux", "=", 
            RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p1taux", "=", "p1"}], ";", "\[IndentingNewLine]", 
           RowBox[{"p2taux", "=", 
            RowBox[{"-", "p3"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p3taux", "=", 
            RowBox[{"-", "p2"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p4taux", "=", "p4"}], ";", "\[IndentingNewLine]", 
           RowBox[{"ptaux", "=", 
            RowBox[{
             RowBox[{"-", "p1taux"}], "-", "p2taux"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"auxt1", "=", 
            RowBox[{"s1", "*", 
             RowBox[{"(", 
              RowBox[{"Tr", "[", 
               RowBox[{"e1taux", ".", "eta", ".", "e2taux", ".", "eta"}], 
               "]"}], ")"}]}]}], ";", "\n", 
           RowBox[{"auxt2", "=", 
            RowBox[{"s1", "*", 
             RowBox[{"(", 
              RowBox[{"Tr", "[", 
               RowBox[{"e3taux", ".", "eta", ".", "e4taux", ".", "eta"}], 
               "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p12t", "=", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"M", "^", "2"}], "+", 
               RowBox[{"Tr", "[", 
                RowBox[{"ptaux", ".", "eta", ".", 
                 RowBox[{"Transpose", "[", "ptaux", "]"}]}], "]"}]}], 
              ")"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"m2", "=", 
            RowBox[{"auxt1", "*", "p12t", "*", "auxt2"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"u", " ", "channel"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"e1uaux", "=", 
            RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e2uaux", "=", 
            RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e3uaux", "=", 
            RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e4uaux", "=", 
            RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p1uaux", "=", "p1"}], ";", "\[IndentingNewLine]", 
           RowBox[{"p2uaux", "=", 
            RowBox[{"-", "p4"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p3uaux", "=", "p3"}], ";", "\[IndentingNewLine]", 
           RowBox[{"p4uaux", "=", 
            RowBox[{"-", "p2"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"puaux", "=", 
            RowBox[{
             RowBox[{"-", "p1uaux"}], "-", "p2uaux"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"auxu1", "=", 
            RowBox[{"s1", "*", 
             RowBox[{"(", 
              RowBox[{"Tr", "[", 
               RowBox[{"e1uaux", ".", "eta", ".", "e2uaux", ".", "eta"}], 
               "]"}], ")"}]}]}], ";", "\n", 
           RowBox[{"auxu2", "=", 
            RowBox[{"s1", "*", 
             RowBox[{"(", 
              RowBox[{"Tr", "[", 
               RowBox[{"e3uaux", ".", "eta", ".", "e4uaux", ".", "eta"}], 
               "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p12u", "=", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"M", "^", "2"}], "+", 
               RowBox[{"Tr", "[", 
                RowBox[{"puaux", ".", "eta", ".", 
                 RowBox[{"Transpose", "[", "puaux", "]"}]}], "]"}]}], 
              ")"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"m3", "=", 
            RowBox[{"auxu1", "*", "p12u", "*", "auxu2"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"scalar", ",", 
             RowBox[{"m1", "+", "m2", "+", "m3"}]}], "]"}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"lll", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"kkk", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"jjj", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"iii", ",", "1", ",", "5"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DumpSave", "[", 
     RowBox[{"\"\<scalar.mx\>\"", ",", "scalar"}], "]"}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.886154934364244*^9, 3.88615496345007*^9}, {
   3.886155020001649*^9, 3.886155154473*^9}, {3.8861552995369062`*^9, 
   3.8861553764090033`*^9}, {3.886155463489521*^9, 3.886155469511031*^9}, {
   3.886156158202656*^9, 3.886156158334485*^9}, {3.88615619028069*^9, 
   3.8861561958022547`*^9}, {3.886156253755509*^9, 3.886156345565156*^9}, {
   3.8861564063596478`*^9, 3.886156424566729*^9}, {3.886156587273573*^9, 
   3.886156593040998*^9}, {3.886156645848126*^9, 3.886156661503166*^9}, {
   3.886156832252022*^9, 3.88615695550791*^9}, {3.8861572360393457`*^9, 
   3.886157241742175*^9}, {3.886157963364715*^9, 3.886157989537706*^9}, {
   3.886224828190524*^9, 3.886224838604663*^9}, {3.886224869958393*^9, 
   3.88622490400847*^9}, {3.886225010402892*^9, 3.886225105272757*^9}, 
   3.8862252967384253`*^9, {3.8862253618218946`*^9, 3.886225405911563*^9}, {
   3.8862254449244947`*^9, 3.886225507327382*^9}, {3.886226416031104*^9, 
   3.886226416044559*^9}, {3.886226470110187*^9, 3.8862264817847157`*^9}, {
   3.8862265175992947`*^9, 3.886226576191503*^9}, {3.886231020842396*^9, 
   3.886231046235573*^9}, {3.886231408437584*^9, 3.88623152267771*^9}, {
   3.8862315698993883`*^9, 3.886231587475586*^9}, {3.886231623962058*^9, 
   3.8862316722326193`*^9}, {3.8862385480435457`*^9, 3.886238549769525*^9}, {
   3.8862387040683537`*^9, 3.8862388029107533`*^9}, 3.886241191166869*^9, 
   3.886241229558923*^9, 3.8862412811523867`*^9, {3.886241332462987*^9, 
   3.88624137673253*^9}, {3.886241413516532*^9, 3.886241432738756*^9}, {
   3.886246016570146*^9, 3.886246019191279*^9}, 3.8862462812574987`*^9, {
   3.886246387094318*^9, 3.8862463899412327`*^9}, 3.886246708909799*^9, {
   3.886246739549881*^9, 3.886246752742014*^9}, {3.8864775866373777`*^9, 
   3.886477640578907*^9}, 3.88647795686252*^9, {3.8864797151380167`*^9, 
   3.886479718034327*^9}, {3.886480182699361*^9, 3.886480185491744*^9}, {
   3.886481010713539*^9, 3.886481015543519*^9}, {3.886481080646747*^9, 
   3.886481087329754*^9}, {3.8864812701630077`*^9, 3.8864812801033983`*^9}, {
   3.886481512707917*^9, 3.886481520147889*^9}, {3.8864815851215963`*^9, 
   3.886481588880066*^9}, {3.886481624143764*^9, 3.886481634073573*^9}, {
   3.886481672465336*^9, 3.886481685013966*^9}, {3.8864956516355658`*^9, 
   3.88649567318928*^9}, {3.886495747627678*^9, 3.8864957531590157`*^9}, {
   3.886495800683957*^9, 3.886495813221856*^9}, {3.886507907396823*^9, 
   3.88650794855103*^9}, {3.8865663115466433`*^9, 3.8865663187332687`*^9}, {
   3.886566510524283*^9, 3.8865665118386393`*^9}, {3.886568060775419*^9, 
   3.886568132767477*^9}, {3.886568197436103*^9, 3.886568257767914*^9}, {
   3.8865683016873903`*^9, 3.8865683033320723`*^9}, {3.886568393033358*^9, 
   3.8865684505601788`*^9}, {3.886568504129533*^9, 3.886568506134541*^9}, {
   3.887003501934937*^9, 3.887003507921711*^9}, {3.892183132303863*^9, 
   3.892183136698131*^9}, {3.892183184182109*^9, 3.892183213365308*^9}, {
   3.892183248414755*^9, 3.8921832601480007`*^9}, {3.892341498134507*^9, 
   3.89234150366579*^9}, 3.8926920431313562`*^9, {3.892693276111766*^9, 
   3.8926933462594433`*^9}, {3.89269557918121*^9, 3.892695583659595*^9}, {
   3.89269564062117*^9, 3.8926957041283407`*^9}, {3.892697104156077*^9, 
   3.892697158915826*^9}, {3.89269749939775*^9, 3.892697507658022*^9}, {
   3.892697664788598*^9, 3.8926977008402367`*^9}, 3.892697864956151*^9, {
   3.892697935549694*^9, 3.8926979499124403`*^9}, {3.892698021947433*^9, 
   3.892698025433737*^9}, 3.892698172465589*^9, {3.89269823783354*^9, 
   3.8926982405010633`*^9}, 3.892698298681817*^9, {3.8926983999672403`*^9, 
   3.892698423920807*^9}, 3.8926984937675047`*^9, {3.892698572352448*^9, 
   3.8926986186006193`*^9}, {3.892698648634666*^9, 3.892698724235153*^9}, {
   3.8926995701613493`*^9, 3.892699574674436*^9}, {3.892699940694626*^9, 
   3.892699973201446*^9}, {3.892700007734283*^9, 3.8927000321474323`*^9}, {
   3.8927003036860113`*^9, 3.8927003769686947`*^9}, {3.892700444405102*^9, 
   3.892700445970027*^9}, {3.89270058212991*^9, 3.89270058753618*^9}, {
   3.892700627580936*^9, 3.892700703220908*^9}, {3.892700749607747*^9, 
   3.892700787260241*^9}, {3.892700952996729*^9, 3.892700955963318*^9}, {
   3.892700994088159*^9, 3.892701015590001*^9}, {3.892701085281425*^9, 
   3.892701138517839*^9}, {3.8927034558142*^9, 3.892703642199416*^9}, {
   3.892707714042647*^9, 3.892707717165303*^9}, {3.8927077698979807`*^9, 
   3.892707837765679*^9}, {3.8927078935775967`*^9, 3.892707893628293*^9}, {
   3.8927079951396837`*^9, 3.892708077138707*^9}, {3.892708107495428*^9, 
   3.8927082058740396`*^9}, {3.8927083908735456`*^9, 3.892708395272006*^9}, {
   3.892709166677042*^9, 3.8927092003802967`*^9}, {3.892717811784936*^9, 
   3.892717830090662*^9}, {3.892717888685008*^9, 3.892717977914165*^9}, {
   3.892718905725773*^9, 3.89271911672433*^9}, {3.892719166966901*^9, 
   3.892719200771957*^9}, {3.8927195290829077`*^9, 3.892719607710087*^9}, 
   3.892719683008737*^9, {3.892719973346781*^9, 3.8927200270307426`*^9}, {
   3.892720480925619*^9, 3.892720484049852*^9}, {3.893321793992679*^9, 
   3.8933217981139936`*^9}, {3.893323788280451*^9, 3.893323794627063*^9}, {
   3.8933827469573307`*^9, 3.893382784191934*^9}, {3.893382842369124*^9, 
   3.893382926856686*^9}, {3.893382975412702*^9, 3.8933830217885933`*^9}, {
   3.893383088605071*^9, 3.893383185346409*^9}, 3.893383334155225*^9, {
   3.893383372956711*^9, 3.8933834708942413`*^9}, {3.893383528749688*^9, 
   3.893383589487892*^9}, {3.893385286257283*^9, 3.8933853033087473`*^9}, {
   3.8933853344739037`*^9, 3.893385421358025*^9}, {3.893385456851404*^9, 
   3.893385479410215*^9}, {3.893385513146776*^9, 3.893385522913897*^9}, {
   3.8951097614368267`*^9, 3.895109801911825*^9}, {3.895109864150844*^9, 
   3.895109925219912*^9}, {3.895629775355311*^9, 3.8956297822163143`*^9}, 
   3.895635025266944*^9, 3.902132298901731*^9, {3.902132548041314*^9, 
   3.902132571630632*^9}, {3.9021326050108137`*^9, 3.9021326511906013`*^9}, {
   3.902194096905612*^9, 3.902194110250642*^9}, {3.902194441772258*^9, 
   3.9021944492718277`*^9}, {3.902282586060768*^9, 3.902282591150943*^9}, {
   3.902282632139098*^9, 3.902282636768343*^9}, {3.919329573468655*^9, 
   3.919329627339259*^9}, {3.91932968780538*^9, 3.919329701570586*^9}, {
   3.919329759035535*^9, 3.919329766826936*^9}, {3.919330022355915*^9, 
   3.919330058627301*^9}, {3.919648687330771*^9, 3.9196486894802*^9}, {
   3.9200079004599733`*^9, 3.920007904193918*^9}, {3.9205164976881857`*^9, 
   3.92051654518862*^9}, {3.920516584154695*^9, 3.920516634390189*^9}, {
   3.9205220486470337`*^9, 3.920522048666151*^9}, 3.9205224671016808`*^9, {
   3.920523797991078*^9, 3.9205238041013002`*^9}, {3.921567224396274*^9, 
   3.921567251140739*^9}, {3.9216557865425158`*^9, 3.92165579017351*^9}, {
   3.9217227629020643`*^9, 3.92172276537326*^9}, 3.921726314982005*^9, {
   3.921741160034272*^9, 3.921741168233884*^9}, {3.9242296024138002`*^9, 
   3.924229609392819*^9}, {3.924229802075899*^9, 
   3.924229806495747*^9}},ExpressionUUID->"1539c062-6caa-4ffc-955b-\
e4725edf3903"]
}, Closed]],

Cell[CellGroupData[{

Cell["(s,t)", "Subsection",
 CellChangeTimes->{{3.920457128357409*^9, 3.9204571314212914`*^9}, {
  3.920514494024219*^9, 3.920514494280139*^9}, {3.92052179660935*^9, 
  3.920521799409103*^9}},ExpressionUUID->"60f2d2b7-4bbf-4c7e-bbc5-\
0306a6b923c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"scalarts", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Print", "[", "i", "]"}], ";", 
       RowBox[{"aux", "=", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"scalar", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "->", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]]}]}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"]}], ")"}], "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mm3", "2"], " ", "s"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mm4", "2"], " ", "s"}], "+", 
                  SuperscriptBox["s", "2"], "+", 
                  SqrtBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"]}], ")"}], "2"], "-", 
                    SuperscriptBox["s", "2"]}], ")"}], "2"]]}], ")"}]}], "-", 
               
               RowBox[{"2", " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                  SqrtBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mm1", "2"], "+", 
                  SuperscriptBox["mm3", "2"], "-", "t"}], ")"}]}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "s", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mm1", "4"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mm2", "2"], "-", "s"}], ")"}], "2"], "-", 
                 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mm1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}]}]}]], " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mm3", "4"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mm3", "2"], " ", 
                   SuperscriptBox["mm4", "2"]}], "+", 
                  SuperscriptBox["mm4", "4"], "-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["mm3", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "2"]}], 
                   RowBox[{"2", " ", "s"}]], "-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["mm4", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "2"]}], 
                   RowBox[{"2", " ", "s"}]], "+", 
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "4"], 
                   RowBox[{"16", " ", 
                    SuperscriptBox["s", "2"]}]]}], ")"}]}]}], ")"}]}]}], ",", 
           
           RowBox[{"pp1", "\[Rule]", 
            FractionBox[
             SqrtBox[
              RowBox[{
               SuperscriptBox["mm1", "4"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mm1", "2"], " ", 
                SuperscriptBox["mm2", "2"]}], "+", 
               SuperscriptBox["mm2", "4"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mm1", "2"], " ", "s"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mm2", "2"], " ", "s"}], "+", 
               SuperscriptBox["s", "2"]}]], 
             RowBox[{"2", " ", 
              SqrtBox["s"]}]]}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"scalarts", ",", "aux"}], "]"}], ";"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "scalar", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"DumpSave", "[", 
      RowBox[{"\"\<scalarts.mx\>\"", ",", "scalarts"}], "]"}], ";"}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.920372966560474*^9, 3.9203734168725653`*^9, 3.920427352518154*^9, 
   3.920427454190134*^9, 3.920427585270801*^9, 3.92042941950554*^9, 
   3.9204570311526403`*^9, {3.9205134825252247`*^9, 3.920513502123465*^9}, {
   3.9205136877960653`*^9, 3.920513705900481*^9}, 3.920516724829777*^9, {
   3.9205217251520844`*^9, 3.920521832554413*^9}, 3.920522048457543*^9, {
   3.9205221606980267`*^9, 3.920522186474457*^9}, {3.9205222214259167`*^9, 
   3.9205222222131987`*^9}, {3.920522476068254*^9, 3.920522489117062*^9}, {
   3.92052383031601*^9, 3.9205238413058023`*^9}, 3.920525135375396*^9, {
   3.920525423152323*^9, 3.920525427466007*^9}, {3.921567271093717*^9, 
   3.921567332292639*^9}, {3.921643341383507*^9, 3.921643348113522*^9}, {
   3.921722752485189*^9, 3.921722755397285*^9}, {3.921726314984543*^9, 
   3.92172631498849*^9}, {3.921741327007824*^9, 3.9217413319985857`*^9}, {
   3.92422960224365*^9, 3.924229647851416*^9}, {3.924229733460958*^9, 
   3.924229791003051*^9}},ExpressionUUID->"87eaac33-ac09-4c45-9dbe-\
6a096e496b43"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.924229649938548*^9, {3.924229742254574*^9, 3.924229774502952*^9}},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[218]:=",ExpressionUUID->"5b5cb7d7-9d05-4692-bcf9-80447dae8203"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.924229786192412*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"b0d651d3-e6cd-4dd1-976c-40063b553d5c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion s", "Subsection",
 CellChangeTimes->{{3.920457128357409*^9, 3.9204571314212914`*^9}, {
   3.920514494024219*^9, 3.920514494280139*^9}, 
   3.920518253449335*^9},ExpressionUUID->"ddd1e757-a4bc-4a82-b58c-\
869af3aeec05"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"scalars3", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", "i", "]"}], ";", 
      RowBox[{"aux", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"scalarts", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "Infinity", ",", 
             RowBox[{"-", "3"}]}], "}"}]}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"scalars3", ",", "aux"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "scalarts", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"DumpSave", "[", 
      RowBox[{"\"\<scalars3.mx\>\"", ",", "scalars3"}], "]"}], ";"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.920521967762052*^9, 3.92052199784765*^9}, 
   3.9205220484600687`*^9, {3.920522244298605*^9, 3.9205222615463448`*^9}, {
   3.920522397646163*^9, 3.920522402410746*^9}, {3.920522555051029*^9, 
   3.920522572619608*^9}, {3.9205302273758593`*^9, 3.920530229591181*^9}, {
   3.921567373012084*^9, 3.921567386452693*^9}, {3.921722228959112*^9, 
   3.921722232802209*^9}, {3.921723923939148*^9, 3.921723926080646*^9}, {
   3.921726314993992*^9, 3.9217263149982967`*^9}, {3.9217413371252823`*^9, 
   3.921741339773787*^9}, {3.924229602250968*^9, 3.924229602252081*^9}, {
   3.92422966195402*^9, 3.924229682584635*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"9dfde467-938d-4016-bf25-f15d195a1541"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2.4 Spin-1 exchange", "Section",
 CellChangeTimes->{{3.9021316436507063`*^9, 3.902131648362183*^9}, {
  3.9204355805331993`*^9, 3.92043558146069*^9}, {3.920516419603681*^9, 
  3.920516422276052*^9}, {3.921636999833034*^9, 3.921637000830809*^9}, {
  3.92422982130504*^9, 
  3.924229821793531*^9}},ExpressionUUID->"b5da832a-3753-4b7c-acc4-\
95556f9b2453"],

Cell[TextData[{
 "The final result of this section is the computation of the  exchange \
diagram of a spin-1 particle  expanded around s->\[Infinity] up to order \
s\.b3.  It is saved in the variable ",
 StyleBox["spin1s3",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.924229938745161*^9, 
  3.924229949382791*^9}},ExpressionUUID->"f206348d-eb26-4a33-bfad-\
436850ab6a29"],

Cell[CellGroupData[{

Cell["Kinematics", "Subsection",
 CellChangeTimes->{{3.902130092666088*^9, 3.902130094058341*^9}, {
   3.919307964557391*^9, 3.919307968413805*^9}, {3.919313028501418*^9, 
   3.919313035158049*^9}, 3.919917404477713*^9, {3.9199285726946287`*^9, 
   3.91992857424645*^9}, 3.919932918831139*^9, 3.920514750970685*^9, 
   3.921482977645377*^9, 
   3.924228436705208*^9},ExpressionUUID->"b45f9ec7-33bf-46b4-97f1-\
a39591f56d99"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theta", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]1", "->", "0"}], ",", 
     RowBox[{"\[Theta]2", "->", "\[Pi]"}], ",", 
     RowBox[{"\[Theta]3", "->", "\[Theta]"}], ",", 
     RowBox[{"\[Theta]4", "->", 
      RowBox[{"\[Theta]", "-", "\[Pi]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee1", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp1", "^", "2"}], "+", 
     RowBox[{"mm1", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee2", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp2", "^", "2"}], "+", 
     RowBox[{"mm2", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee3", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp3", "^", "2"}], "+", 
     RowBox[{"mm3", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee4", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"pp4", "^", "2"}], "+", 
     RowBox[{"mm4", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp3", "=", "pp4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp2", "=", "pp1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp4", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mm3", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox["mm4", "2"]}], "+", 
       SuperscriptBox["mm4", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm1", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm2", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm4", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm1", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mm2", "2"], "+", 
             SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}], "2"]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sim", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mm1", ">", "0"}], ",", 
      RowBox[{"mm2", ">", "0"}], ",", 
      RowBox[{"mm3", ">", "0"}], ",", 
      RowBox[{"mm4", ">", "0"}], ",", 
      RowBox[{"pp1", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"pp4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mm3"}], "-", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mm3", "-", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mm3"}], "+", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mm3", "+", "mm4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm1", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mm2", "2"], "+", 
              SuperscriptBox["pp1", "2"]}]]}], ")"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm1", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["mm2", "2"], "+", 
            SuperscriptBox["pp1", "2"]}]]}], ")"}]}], ")"}]}]}], ";"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"rules", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ee1", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp1", "^", "2"}], "+", 
          RowBox[{"mm1", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee2", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp2", "^", "2"}], "+", 
          RowBox[{"mm2", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee3", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp3", "^", "2"}], "+", 
          RowBox[{"mm3", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"ee4", "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"pp4", "^", "2"}], "+", 
          RowBox[{"mm4", "^", "2"}]}], "]"}]}]}], "}"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee1", ",", 
       RowBox[{"pp1", "*", 
        RowBox[{"Sin", "[", "\[Theta]1", "]"}]}], ",", "0", ",", 
       RowBox[{"pp1", "*", 
        RowBox[{"Cos", "[", "\[Theta]1", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee2", ",", 
       RowBox[{"pp2", "*", 
        RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ",", "0", ",", 
       RowBox[{"pp2", "*", 
        RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee3", ",", 
       RowBox[{"pp3", "*", 
        RowBox[{"Sin", "[", "\[Theta]3", "]"}]}], ",", "0", ",", 
       RowBox[{"pp3", "*", 
        RowBox[{"Cos", "[", "\[Theta]3", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4", ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"ee4", ",", 
       RowBox[{"pp4", "*", 
        RowBox[{"Sin", "[", "\[Theta]4", "]"}]}], ",", "0", ",", 
       RowBox[{"pp4", "*", 
        RowBox[{"Cos", "[", "\[Theta]4", "]"}]}]}], "}"}], "}"}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eta", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"etai", "=", 
   RowBox[{"Inverse", "[", "eta", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e11", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e12", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e13", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm1"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", 
        RowBox[{"ee1", "*", 
         RowBox[{"Sin", "[", "\[Theta]1", "]"}]}], ",", "0", ",", 
        RowBox[{"ee1", "*", 
         RowBox[{"Cos", "[", "\[Theta]1", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e21", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e22", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e23", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm2"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp2", ",", 
        RowBox[{"ee2", "*", 
         RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ",", "0", ",", 
        RowBox[{"ee2", "*", 
         RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e31", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e32", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e33", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "mm3"}], 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"pp3", ",", 
        RowBox[{"ee3", "*", 
         RowBox[{"Sin", "[", "\[Theta]3", "]"}]}], ",", "0", ",", 
        RowBox[{"ee3", "*", 
         RowBox[{"Cos", "[", "\[Theta]3", "]"}]}]}], "}"}], "}"}]}], "/.", 
    "theta"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e41", ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e42", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e43", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "mm4"}], 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"pp4", ",", 
         RowBox[{"ee4", "*", 
          RowBox[{"Sin", "[", "\[Theta]4", "]"}]}], ",", "0", ",", 
         RowBox[{"ee4", "*", 
          RowBox[{"Cos", "[", "\[Theta]4", "]"}]}]}], "}"}], "}"}]}], "/.", 
     "theta"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e11"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e12"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e12"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e11"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e11", "]"}], ".", "e13"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e11", "]"}], ".", "e13"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e12", "]"}], ".", "e13"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e12", "]"}], ".", "e13"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e13", "]"}], ".", "e13"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm1", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p1", "]"}], ".", "p1"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e21"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e22"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e22"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e21"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e21", "]"}], ".", "e23"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e21", "]"}], ".", "e23"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e22", "]"}], ".", "e23"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e22", "]"}], ".", "e23"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e23", "]"}], ".", "e23"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm2", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p2", "]"}], ".", "p2"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e31"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e32"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e32"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e31"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e31", "]"}], ".", "e33"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e31", "]"}], ".", "e33"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e32", "]"}], ".", "e33"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e32", "]"}], ".", "e33"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3a", "[", "5", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["3"], "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e33", "]"}], ".", "e33"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{"etai", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mm3", "^", "2"}]}], 
          RowBox[{
           RowBox[{"Transpose", "[", "p3", "]"}], ".", "p3"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "1", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e41"}], "-", 
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e42"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e42"}], "+", 
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e41"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "3", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e41", "]"}], ".", "e43"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e41", "]"}], ".", "e43"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4a", "[", "4", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     SqrtBox["2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "e42", "]"}], ".", "e43"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "e42", "]"}], ".", "e43"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e4a", "[", "5", "]"}], ":=", 
    RowBox[{
     RowBox[{
      SqrtBox["3"], "/", 
      SqrtBox["2"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", "e43", "]"}], ".", "e43"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "3"}], 
        RowBox[{"(", 
         RowBox[{"etai", "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mm4", "^", "2"}]}], 
           RowBox[{
            RowBox[{"Transpose", "[", "p4", "]"}], ".", "p4"}]}]}], ")"}]}]}],
       ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"j", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"e3a", "[", "j", "]"}], "-", 
     RowBox[{"Transpose", "[", 
      RowBox[{"e3a", "[", "j", "]"}], "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"p3", ".", "eta", ".", 
     RowBox[{"e3a", "[", "j", "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"e3a", "[", "j", "]"}], ".", "eta"}], "]"}], "]"}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.889065548647315*^9, 3.889065552083634*^9}, 
   3.889102331681056*^9, {3.8967986758198433`*^9, 3.8967986765517073`*^9}, {
   3.8967987087078953`*^9, 3.896798710890767*^9}, 3.896799348633017*^9, {
   3.896799379951198*^9, 3.8967993808441257`*^9}, {3.90211472326001*^9, 
   3.902114723586791*^9}, {3.902126271730771*^9, 3.902126298332135*^9}, {
   3.919307066590349*^9, 3.919307112644431*^9}, {3.919307173324607*^9, 
   3.919307200780614*^9}, {3.919307285573185*^9, 3.91930744933282*^9}, {
   3.9193078340298767`*^9, 3.919307864398325*^9}, {3.9193079090553226`*^9, 
   3.91930793508844*^9}, {3.919307999197144*^9, 3.919308003284614*^9}, {
   3.9193083124779997`*^9, 3.9193083222870398`*^9}, {3.919308613559556*^9, 
   3.9193086583747873`*^9}, {3.9193087107764*^9, 3.919308716087768*^9}, {
   3.9193088153087397`*^9, 3.919308848270472*^9}, 3.919309138263695*^9, 
   3.919309320617208*^9, {3.919309401937833*^9, 3.919309403006612*^9}, 
   3.919309789287836*^9, {3.919309827111947*^9, 3.919309849815099*^9}, {
   3.919310121737926*^9, 3.919310122862897*^9}, {3.9193101783054113`*^9, 
   3.919310187722046*^9}, 3.919310218328877*^9, {3.9193102794398823`*^9, 
   3.9193102799027653`*^9}, {3.919310364424341*^9, 3.919310366744227*^9}, {
   3.919310430815227*^9, 3.919310433662941*^9}, {3.919311207103949*^9, 
   3.9193112075133963`*^9}, {3.919311253879257*^9, 3.919311325608036*^9}, {
   3.9193114163969107`*^9, 3.919311484568426*^9}, {3.919311805767507*^9, 
   3.9193118509930763`*^9}, {3.919311891195581*^9, 3.919311935188272*^9}, {
   3.919311966120043*^9, 3.919311983606163*^9}, {3.919312033832533*^9, 
   3.91931208389723*^9}, {3.9193138464405527`*^9, 3.919313851704907*^9}, {
   3.9193139986246777`*^9, 3.9193140510315533`*^9}, {3.919314421435087*^9, 
   3.919314454823391*^9}, {3.9199141090313396`*^9, 3.919914136440551*^9}, 
   3.919914172382946*^9, {3.919928476178452*^9, 3.919928561913177*^9}, {
   3.919929034444195*^9, 3.919929040154408*^9}, {3.91992950272615*^9, 
   3.9199295034313297`*^9}, {3.919932922153233*^9, 3.919932926184195*^9}, {
   3.921480911047675*^9, 3.921481068415799*^9}, {3.921481105074588*^9, 
   3.921481114147296*^9}, {3.921482979870491*^9, 3.9214829836629972`*^9}, {
   3.921483071383026*^9, 3.9214830801250963`*^9}, {3.921483141614809*^9, 
   3.921483141994364*^9}, {3.921484025290362*^9, 3.921484104322157*^9}, {
   3.921484401184752*^9, 3.921484427279305*^9}, {3.921484464999836*^9, 
   3.921484482644556*^9}, {3.921484595048593*^9, 3.921484598398714*^9}, 
   3.921485411821204*^9, {3.921486474492366*^9, 3.921486527651277*^9}, {
   3.9214871088117228`*^9, 3.9214871612980022`*^9}, {3.921489218294232*^9, 
   3.9214892584919367`*^9}, {3.921489862349532*^9, 3.9214898851219273`*^9}, {
   3.921489964600932*^9, 3.921489976311318*^9}, {3.921490248029056*^9, 
   3.9214902486342287`*^9}, {3.9214907753360987`*^9, 3.921490819576398*^9}, {
   3.921490861046674*^9, 3.921490863630492*^9}, {3.921491115382834*^9, 
   3.921491162647559*^9}, {3.921558942654065*^9, 3.921558945789115*^9}, {
   3.9215590148451843`*^9, 3.92155902531454*^9}, {3.9215590787238073`*^9, 
   3.921559107214861*^9}, {3.921559451204302*^9, 3.921559452215485*^9}, {
   3.92172634507407*^9, 3.921726384448984*^9}, {3.921726900448064*^9, 
   3.921726962219822*^9}, {3.921727020080307*^9, 3.9217270224603033`*^9}, {
   3.921731324488315*^9, 3.9217313456589403`*^9}, {3.9217313939108143`*^9, 
   3.9217313997815*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"552e5541-d6a3-4835-b602-7045dc670921"]
}, Closed]],

Cell[CellGroupData[{

Cell["Computation", "Subsection",
 CellChangeTimes->{{3.9021316861456747`*^9, 
  3.902131687646047*^9}},ExpressionUUID->"922cb573-cf5d-4162-b4ee-\
6a3a37239a79"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"spin1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"hhh", "-", "hhh"}], "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"s", "-", "channel"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"e1saux", "=", 
            RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\n", 
           RowBox[{"e2saux", "=", 
            RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\n", 
           RowBox[{"e3saux", "=", 
            RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\n", 
           RowBox[{"e4saux", "=", 
            RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\n", 
           RowBox[{"p1saux", "=", "p1"}], ";", "\n", 
           RowBox[{"p2saux", "=", "p2"}], ";", "\n", 
           RowBox[{"p3saux", "=", "p3"}], ";", "\n", 
           RowBox[{"p4saux", "=", "p4"}], ";", "\[IndentingNewLine]", 
           RowBox[{"psaux", "=", 
            RowBox[{
             RowBox[{"-", "p1saux"}], "-", "p2saux"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"aux1s", "=", 
            RowBox[{
             RowBox[{"-", 
              SqrtBox["2"]}], 
             SubscriptBox["g", 
              RowBox[{"a1", ",", "a2", ",", "i3"}]], 
             SubsuperscriptBox["M", "D", 
              RowBox[{"1", "-", 
               FractionBox["D", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"e1saux", ".", "eta", ".", "e2saux", ".", "eta"}], 
                 "]"}], "*", 
                RowBox[{"(", 
                 RowBox[{"p1saux", "-", "p2saux"}], ")"}]}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"2", 
                 RowBox[{"e1saux", ".", "eta", ".", "e2saux", ".", "eta", ".", 
                  RowBox[{"Transpose", "[", "p1saux", "]"}]}]}], "]"}], "+", 
               RowBox[{"Transpose", "[", 
                RowBox[{"2", 
                 RowBox[{"e2saux", ".", "eta", ".", "e1saux", ".", "eta", ".", 
                  RowBox[{"Transpose", "[", "p2saux", "]"}]}]}], "]"}]}], 
              ")"}]}]}], ";", "\n", 
           RowBox[{"aux2s", "=", 
            RowBox[{
             RowBox[{"-", 
              SqrtBox["2"]}], 
             SubscriptBox["g", 
              RowBox[{"a3", ",", "a4", ",", "i3"}]], 
             SubsuperscriptBox["M", "D", 
              RowBox[{"1", "-", 
               FractionBox["D", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"e3saux", ".", "eta", ".", "e4saux", ".", "eta"}], 
                 "]"}], "*", 
                RowBox[{"(", 
                 RowBox[{"p3saux", "-", "p4saux"}], ")"}]}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"2", 
                 RowBox[{"e3saux", ".", "eta", ".", "e4saux", ".", "eta", ".", 
                  RowBox[{"Transpose", "[", "p3saux", "]"}]}]}], "]"}], "+", 
               RowBox[{"Transpose", "[", 
                RowBox[{"2", 
                 RowBox[{"e4saux", ".", "eta", ".", "e3saux", ".", "eta", ".", 
                  RowBox[{"Transpose", "[", "p4saux", "]"}]}]}], "]"}]}], 
              ")"}]}]}], ";", "\n", "\[IndentingNewLine]", 
           RowBox[{"p12s", "=", 
            RowBox[{"eta", "+", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"ms1", "^", "2"}]}], "*", 
              RowBox[{"eta", ".", 
               RowBox[{"Transpose", "[", "psaux", "]"}], ".", 
               RowBox[{"(", "psaux", ")"}], ".", "eta"}]}]}]}], ";", "\n", 
           RowBox[{"auxs", "=", 
            RowBox[{"aux1s", ".", "p12s", ".", 
             RowBox[{"Transpose", "[", "aux2s", "]"}]}]}], ";", "\n", 
           RowBox[{"m1", "=", 
            RowBox[{"Tr", "[", 
             RowBox[{"auxs", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ms1", "^", "2"}], "+", 
                RowBox[{"Tr", "[", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"p1saux", "+", "p2saux"}], ")"}], ".", "eta", ".", 
                   RowBox[{"Transpose", "[", 
                    RowBox[{"p1saux", "+", "p2saux"}], "]"}]}], ")"}], 
                 "]"}]}], ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"t", " ", "channel"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"e1taux", "=", 
            RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e2taux", "=", 
            RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e3taux", "=", 
            RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e4taux", "=", 
            RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p1taux", "=", "p1"}], ";", "\[IndentingNewLine]", 
           RowBox[{"p2taux", "=", 
            RowBox[{"-", "p3"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p3taux", "=", 
            RowBox[{"-", "p2"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p4taux", "=", "p4"}], ";", "\[IndentingNewLine]", 
           RowBox[{"ptaux", "=", 
            RowBox[{
             RowBox[{"-", "p1taux"}], "-", "p2taux"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"auxt1", "=", 
            RowBox[{
             RowBox[{"-", 
              SqrtBox["2"]}], 
             SubscriptBox["g", 
              RowBox[{"a1", ",", "a3", ",", "i3"}]], 
             SubsuperscriptBox["M", "D", 
              RowBox[{"1", "-", 
               FractionBox["D", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"e1taux", ".", "eta", ".", "e2taux", ".", "eta"}], 
                 "]"}], "*", 
                RowBox[{"(", 
                 RowBox[{"p1taux", "-", "p2taux"}], ")"}]}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"2", 
                 RowBox[{"e1taux", ".", "eta", ".", "e2taux", ".", "eta", ".", 
                  RowBox[{"Transpose", "[", "p1taux", "]"}]}]}], "]"}], "+", 
               RowBox[{"Transpose", "[", 
                RowBox[{"2", 
                 RowBox[{"e2taux", ".", "eta", ".", "e1taux", ".", "eta", ".", 
                  RowBox[{"Transpose", "[", "p2taux", "]"}]}]}], "]"}]}], 
              ")"}]}]}], ";", "\n", 
           RowBox[{"auxt2", "=", 
            RowBox[{
             RowBox[{"-", 
              SqrtBox["2"]}], 
             SubscriptBox["g", 
              RowBox[{"a2", ",", "a4", ",", "i3"}]], 
             SubsuperscriptBox["M", "D", 
              RowBox[{"1", "-", 
               FractionBox["D", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"e3taux", ".", "eta", ".", "e4taux", ".", "eta"}], 
                 "]"}], "*", 
                RowBox[{"(", 
                 RowBox[{"p3taux", "-", "p4taux"}], ")"}]}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"2", 
                 RowBox[{"e3taux", ".", "eta", ".", "e4taux", ".", "eta", ".", 
                  RowBox[{"Transpose", "[", "p3taux", "]"}]}]}], "]"}], "+", 
               RowBox[{"Transpose", "[", 
                RowBox[{"2", 
                 RowBox[{"e4taux", ".", "eta", ".", "e3taux", ".", "eta", ".", 
                  RowBox[{"Transpose", "[", "p4taux", "]"}]}]}], "]"}]}], 
              ")"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"p12t", "=", 
            RowBox[{"eta", "+", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"ms1", "^", "2"}]}], "*", 
              RowBox[{"eta", ".", 
               RowBox[{"Transpose", "[", "ptaux", "]"}], ".", 
               RowBox[{"(", "ptaux", ")"}], ".", "eta"}]}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"auxt", "=", 
            RowBox[{"auxt1", ".", "p12t", ".", 
             RowBox[{"Transpose", "[", "auxt2", "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"m2", "=", 
            RowBox[{"Tr", "[", 
             RowBox[{"auxt", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ms1", "^", "2"}], "+", 
                RowBox[{"Tr", "[", 
                 RowBox[{"(", 
                  RowBox[{"ptaux", ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "ptaux", "]"}]}], ")"}], "]"}]}],
                ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"u", " ", "channel"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"e1uaux", "=", 
            RowBox[{"e1a", "[", "iii", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e2uaux", "=", 
            RowBox[{"e4a", "[", "lll", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e3uaux", "=", 
            RowBox[{"e3a", "[", "kkk", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"e4uaux", "=", 
            RowBox[{"e2a", "[", "jjj", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p1uaux", "=", "p1"}], ";", "\[IndentingNewLine]", 
           RowBox[{"p2uaux", "=", 
            RowBox[{"-", "p4"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p3uaux", "=", "p3"}], ";", "\[IndentingNewLine]", 
           RowBox[{"p4uaux", "=", 
            RowBox[{"-", "p2"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"puaux", "=", 
            RowBox[{
             RowBox[{"-", "p1uaux"}], "-", "p2uaux"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"auxu1", "=", 
            RowBox[{
             RowBox[{"-", 
              SqrtBox["2"]}], 
             SubscriptBox["g", 
              RowBox[{"a1", ",", "a4", ",", "i3"}]], 
             SubsuperscriptBox["M", "D", 
              RowBox[{"1", "-", 
               FractionBox["D", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"e1uaux", ".", "eta", ".", "e2uaux", ".", "eta"}], 
                 "]"}], "*", 
                RowBox[{"(", 
                 RowBox[{"p1uaux", "-", "p2uaux"}], ")"}]}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"2", 
                 RowBox[{"e1uaux", ".", "eta", ".", "e2uaux", ".", "eta", ".", 
                  RowBox[{"Transpose", "[", "p1uaux", "]"}]}]}], "]"}], "+", 
               RowBox[{"Transpose", "[", 
                RowBox[{"2", 
                 RowBox[{"e2uaux", ".", "eta", ".", "e1uaux", ".", "eta", ".", 
                  RowBox[{"Transpose", "[", "p2uaux", "]"}]}]}], "]"}]}], 
              ")"}]}]}], ";", "\n", 
           RowBox[{"auxu2", "=", 
            RowBox[{
             RowBox[{"-", 
              SqrtBox["2"]}], 
             SubscriptBox["g", 
              RowBox[{"a3", ",", "a2", ",", "i3"}]], 
             SubsuperscriptBox["M", "D", 
              RowBox[{"1", "-", 
               FractionBox["D", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"e3uaux", ".", "eta", ".", "e4uaux", ".", "eta"}], 
                 "]"}], "*", 
                RowBox[{"(", 
                 RowBox[{"p3uaux", "-", "p4uaux"}], ")"}]}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"2", 
                 RowBox[{"e3uaux", ".", "eta", ".", "e4uaux", ".", "eta", ".", 
                  RowBox[{"Transpose", "[", "p3uaux", "]"}]}]}], "]"}], "+", 
               RowBox[{"Transpose", "[", 
                RowBox[{"2", 
                 RowBox[{"e4uaux", ".", "eta", ".", "e3uaux", ".", "eta", ".", 
                  RowBox[{"Transpose", "[", "p4uaux", "]"}]}]}], "]"}]}], 
              ")"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"p12u", "=", 
            RowBox[{"eta", "+", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"ms1", "^", "2"}]}], "*", 
              RowBox[{"eta", ".", 
               RowBox[{"Transpose", "[", "puaux", "]"}], ".", 
               RowBox[{"(", "puaux", ")"}], ".", "eta"}]}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"auxu", "=", 
            RowBox[{"auxu1", ".", "p12u", ".", 
             RowBox[{"Transpose", "[", "auxu2", "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"m3", "=", 
            RowBox[{"Tr", "[", 
             RowBox[{"auxu", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ms1", "^", "2"}], "+", 
                RowBox[{"Tr", "[", 
                 RowBox[{"(", 
                  RowBox[{"puaux", ".", "eta", ".", 
                   RowBox[{"Transpose", "[", "puaux", "]"}]}], ")"}], "]"}]}],
                ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"spin1", ",", 
             RowBox[{"m1", "+", "m2", "+", "m3"}]}], "]"}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"lll", ",", "5", ",", "5"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"kkk", ",", "5", ",", "5"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"jjj", ",", "5", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"iii", ",", "5", ",", "5"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DumpSave", "[", 
     RowBox[{"\"\<spin1.mx\>\"", ",", "spin1"}], "]"}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.886154934364244*^9, 3.88615496345007*^9}, {
   3.886155020001649*^9, 3.886155154473*^9}, {3.8861552995369062`*^9, 
   3.8861553764090033`*^9}, {3.886155463489521*^9, 3.886155469511031*^9}, {
   3.886156158202656*^9, 3.886156158334485*^9}, {3.88615619028069*^9, 
   3.8861561958022547`*^9}, {3.886156253755509*^9, 3.886156345565156*^9}, {
   3.8861564063596478`*^9, 3.886156424566729*^9}, {3.886156587273573*^9, 
   3.886156593040998*^9}, {3.886156645848126*^9, 3.886156661503166*^9}, {
   3.886156832252022*^9, 3.88615695550791*^9}, {3.8861572360393457`*^9, 
   3.886157241742175*^9}, {3.886157963364715*^9, 3.886157989537706*^9}, {
   3.886224828190524*^9, 3.886224838604663*^9}, {3.886224869958393*^9, 
   3.88622490400847*^9}, {3.886225010402892*^9, 3.886225105272757*^9}, 
   3.8862252967384253`*^9, {3.8862253618218946`*^9, 3.886225405911563*^9}, {
   3.8862254449244947`*^9, 3.886225507327382*^9}, {3.886226416031104*^9, 
   3.886226416044559*^9}, {3.886226470110187*^9, 3.8862264817847157`*^9}, {
   3.8862265175992947`*^9, 3.886226576191503*^9}, {3.886231020842396*^9, 
   3.886231046235573*^9}, {3.886231408437584*^9, 3.88623152267771*^9}, {
   3.8862315698993883`*^9, 3.886231587475586*^9}, {3.886231623962058*^9, 
   3.8862316722326193`*^9}, {3.8862385480435457`*^9, 3.886238549769525*^9}, {
   3.8862387040683537`*^9, 3.8862388029107533`*^9}, 3.886241191166869*^9, 
   3.886241229558923*^9, 3.8862412811523867`*^9, {3.886241332462987*^9, 
   3.88624137673253*^9}, {3.886241413516532*^9, 3.886241432738756*^9}, {
   3.886246016570146*^9, 3.886246019191279*^9}, 3.8862462812574987`*^9, {
   3.886246387094318*^9, 3.8862463899412327`*^9}, 3.886246708909799*^9, {
   3.886246739549881*^9, 3.886246752742014*^9}, {3.8864775866373777`*^9, 
   3.886477640578907*^9}, 3.88647795686252*^9, {3.8864797151380167`*^9, 
   3.886479718034327*^9}, {3.886480182699361*^9, 3.886480185491744*^9}, {
   3.886481010713539*^9, 3.886481015543519*^9}, {3.886481080646747*^9, 
   3.886481087329754*^9}, {3.8864812701630077`*^9, 3.8864812801033983`*^9}, {
   3.886481512707917*^9, 3.886481520147889*^9}, {3.8864815851215963`*^9, 
   3.886481588880066*^9}, {3.886481624143764*^9, 3.886481634073573*^9}, {
   3.886481672465336*^9, 3.886481685013966*^9}, {3.8864956516355658`*^9, 
   3.88649567318928*^9}, {3.886495747627678*^9, 3.8864957531590157`*^9}, {
   3.886495800683957*^9, 3.886495813221856*^9}, {3.886507907396823*^9, 
   3.88650794855103*^9}, {3.8865663115466433`*^9, 3.8865663187332687`*^9}, {
   3.886566510524283*^9, 3.8865665118386393`*^9}, {3.886568060775419*^9, 
   3.886568132767477*^9}, {3.886568197436103*^9, 3.886568257767914*^9}, {
   3.8865683016873903`*^9, 3.8865683033320723`*^9}, {3.886568393033358*^9, 
   3.8865684505601788`*^9}, {3.886568504129533*^9, 3.886568506134541*^9}, {
   3.887003501934937*^9, 3.887003507921711*^9}, {3.892183132303863*^9, 
   3.892183136698131*^9}, {3.892183184182109*^9, 3.892183213365308*^9}, {
   3.892183248414755*^9, 3.8921832601480007`*^9}, {3.892341498134507*^9, 
   3.89234150366579*^9}, 3.8926920431313562`*^9, {3.892693276111766*^9, 
   3.8926933462594433`*^9}, {3.89269557918121*^9, 3.892695583659595*^9}, {
   3.89269564062117*^9, 3.8926957041283407`*^9}, {3.892697104156077*^9, 
   3.892697158915826*^9}, {3.89269749939775*^9, 3.892697507658022*^9}, {
   3.892697664788598*^9, 3.8926977008402367`*^9}, 3.892697864956151*^9, {
   3.892697935549694*^9, 3.8926979499124403`*^9}, {3.892698021947433*^9, 
   3.892698025433737*^9}, 3.892698172465589*^9, {3.89269823783354*^9, 
   3.8926982405010633`*^9}, 3.892698298681817*^9, {3.8926983999672403`*^9, 
   3.892698423920807*^9}, 3.8926984937675047`*^9, {3.892698572352448*^9, 
   3.8926986186006193`*^9}, {3.892698648634666*^9, 3.892698724235153*^9}, {
   3.8926995701613493`*^9, 3.892699574674436*^9}, {3.892699940694626*^9, 
   3.892699973201446*^9}, {3.892700007734283*^9, 3.8927000321474323`*^9}, {
   3.8927003036860113`*^9, 3.8927003769686947`*^9}, {3.892700444405102*^9, 
   3.892700445970027*^9}, {3.89270058212991*^9, 3.89270058753618*^9}, {
   3.892700627580936*^9, 3.892700703220908*^9}, {3.892700749607747*^9, 
   3.892700787260241*^9}, {3.892700952996729*^9, 3.892700955963318*^9}, {
   3.892700994088159*^9, 3.892701015590001*^9}, {3.892701085281425*^9, 
   3.892701138517839*^9}, {3.8927034558142*^9, 3.892703642199416*^9}, {
   3.892707714042647*^9, 3.892707717165303*^9}, {3.8927077698979807`*^9, 
   3.892707837765679*^9}, {3.8927078935775967`*^9, 3.892707893628293*^9}, {
   3.8927079951396837`*^9, 3.892708077138707*^9}, {3.892708107495428*^9, 
   3.8927082058740396`*^9}, {3.8927083908735456`*^9, 3.892708395272006*^9}, {
   3.892709166677042*^9, 3.8927092003802967`*^9}, {3.892717811784936*^9, 
   3.892717830090662*^9}, {3.892717888685008*^9, 3.892717977914165*^9}, {
   3.892718905725773*^9, 3.89271911672433*^9}, {3.892719166966901*^9, 
   3.892719200771957*^9}, {3.8927195290829077`*^9, 3.892719607710087*^9}, 
   3.892719683008737*^9, {3.892719973346781*^9, 3.8927200270307426`*^9}, {
   3.892720480925619*^9, 3.892720484049852*^9}, {3.893321793992679*^9, 
   3.8933217981139936`*^9}, {3.893323788280451*^9, 3.893323794627063*^9}, {
   3.8933827469573307`*^9, 3.893382784191934*^9}, {3.893382842369124*^9, 
   3.893382926856686*^9}, {3.893382975412702*^9, 3.8933830217885933`*^9}, {
   3.893383088605071*^9, 3.893383185346409*^9}, 3.893383334155225*^9, {
   3.893383372956711*^9, 3.8933834708942413`*^9}, {3.893383528749688*^9, 
   3.893383589487892*^9}, {3.893385286257283*^9, 3.8933853033087473`*^9}, {
   3.8933853344739037`*^9, 3.893385421358025*^9}, {3.893385456851404*^9, 
   3.893385479410215*^9}, {3.893385513146776*^9, 3.893385522913897*^9}, {
   3.8951097614368267`*^9, 3.895109801911825*^9}, {3.895109864150844*^9, 
   3.895109925219912*^9}, {3.895629775355311*^9, 3.8956297822163143`*^9}, 
   3.895635025266944*^9, 3.902132298901731*^9, {3.902132548041314*^9, 
   3.902132571630632*^9}, {3.9021326050108137`*^9, 3.9021326511906013`*^9}, {
   3.902194096905612*^9, 3.902194110250642*^9}, {3.902194441772258*^9, 
   3.9021944492718277`*^9}, {3.902282586060768*^9, 3.902282591150943*^9}, {
   3.902282632139098*^9, 3.902282636768343*^9}, {3.919329573468655*^9, 
   3.919329627339259*^9}, {3.91932968780538*^9, 3.919329701570586*^9}, {
   3.919329759035535*^9, 3.919329766826936*^9}, {3.919330022355915*^9, 
   3.919330058627301*^9}, {3.919648687330771*^9, 3.9196486894802*^9}, {
   3.9200079004599733`*^9, 3.920007904193918*^9}, {3.9205164976881857`*^9, 
   3.92051654518862*^9}, {3.920516584154695*^9, 3.920516634390189*^9}, {
   3.9205220486470337`*^9, 3.920522048666151*^9}, 3.9205224671016808`*^9, {
   3.920523797991078*^9, 3.9205238041013002`*^9}, {3.921567224396274*^9, 
   3.921567251140739*^9}, {3.921637030840795*^9, 3.921637047561646*^9}, 
   3.9216371091329927`*^9, {3.921637233590004*^9, 3.9216373447503633`*^9}, {
   3.921637377281025*^9, 3.921637407794655*^9}, 3.9216374701891413`*^9, {
   3.921637506171123*^9, 3.92163758728347*^9}, 3.9216377283808947`*^9, {
   3.921637762540862*^9, 3.9216378369162197`*^9}, 3.921637884950526*^9, {
   3.9216379551585407`*^9, 3.921637962117671*^9}, {3.921638090885858*^9, 
   3.921638096337139*^9}, {3.921643021356732*^9, 3.921643030262803*^9}, {
   3.9216431108847313`*^9, 3.9216431217585917`*^9}, {3.921645007899029*^9, 
   3.921645030511086*^9}, {3.921645079411769*^9, 3.9216451126159763`*^9}, {
   3.921651812444148*^9, 3.921651821187484*^9}, {3.921651892701166*^9, 
   3.921651975791068*^9}, {3.921655809915169*^9, 3.921655814801682*^9}, 
   3.921726314900436*^9, {3.9217411022846193`*^9, 3.921741109651698*^9}, {
   3.9242298368061247`*^9, 3.924229840225218*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"666baf18-45d2-493b-84b0-cf3c14b9c2e2"]
}, Closed]],

Cell[CellGroupData[{

Cell["(s,t)", "Subsection",
 CellChangeTimes->{{3.920457128357409*^9, 3.9204571314212914`*^9}, {
  3.920514494024219*^9, 3.920514494280139*^9}, {3.92052179660935*^9, 
  3.920521799409103*^9}},ExpressionUUID->"79ae731a-942c-4125-b8fe-\
285be32d73e8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"spin1ts", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Print", "[", "i", "]"}], ";", 
       RowBox[{"aux", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"spin1", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "->", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]]}]}], "/.", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"]}], ")"}], "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mm3", "2"], " ", "s"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mm4", "2"], " ", "s"}], "+", 
                  SuperscriptBox["s", "2"], "+", 
                  SqrtBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"]}], ")"}], "2"], "-", 
                    SuperscriptBox["s", "2"]}], ")"}], "2"]]}], ")"}]}], "-", 
               
               RowBox[{"2", " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                  SqrtBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mm1", "2"], "+", 
                  SuperscriptBox["mm3", "2"], "-", "t"}], ")"}]}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "s", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mm1", "4"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mm2", "2"], "-", "s"}], ")"}], "2"], "-", 
                 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mm1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}]}]}]], " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mm3", "4"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mm3", "2"], " ", 
                   SuperscriptBox["mm4", "2"]}], "+", 
                  SuperscriptBox["mm4", "4"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{"2", " ", "s"}]], 
                   RowBox[{
                    SuperscriptBox["mm3", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "2"]}]}], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{"2", " ", "s"}]], 
                   RowBox[{
                    SuperscriptBox["mm4", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "2"]}]}], "+", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["s", "2"]}]], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mm1", "2"], "-", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]], "+", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mm1", "2"]}], "+", 
                    SuperscriptBox["mm2", "2"], "+", "s"}], ")"}], "2"]]}], 
                    ")"}], "4"]}]}], ")"}]}]}], ")"}]}]}], ",", 
           RowBox[{"pp1", "\[Rule]", 
            FractionBox[
             SqrtBox[
              RowBox[{
               SuperscriptBox["mm1", "4"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mm1", "2"], " ", 
                SuperscriptBox["mm2", "2"]}], "+", 
               SuperscriptBox["mm2", "4"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mm1", "2"], " ", "s"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mm2", "2"], " ", "s"}], "+", 
               SuperscriptBox["s", "2"]}]], 
             RowBox[{"2", " ", 
              SqrtBox["s"]}]]}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"spin1ts", ",", "aux"}], "]"}], ";"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "spin1", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"DumpSave", "[", 
      RowBox[{"\"\<spin1ts.mx\>\"", ",", "spin1ts"}], "]"}], ";"}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.920372966560474*^9, 3.9203734168725653`*^9, 3.920427352518154*^9, 
   3.920427454190134*^9, 3.920427585270801*^9, 3.92042941950554*^9, 
   3.9204570311526403`*^9, {3.9205134825252247`*^9, 3.920513502123465*^9}, {
   3.9205136877960653`*^9, 3.920513705900481*^9}, 3.920516724829777*^9, {
   3.9205217251520844`*^9, 3.920521832554413*^9}, 3.920522048457543*^9, {
   3.9205221606980267`*^9, 3.920522186474457*^9}, {3.9205222214259167`*^9, 
   3.9205222222131987`*^9}, {3.920522476068254*^9, 3.920522489117062*^9}, {
   3.92052383031601*^9, 3.9205238413058023`*^9}, 3.920525135375396*^9, {
   3.920525423152323*^9, 3.920525427466007*^9}, {3.921567271093717*^9, 
   3.921567332292639*^9}, {3.9216370308478203`*^9, 3.921637030852167*^9}, {
   3.921638753507475*^9, 3.921638755815443*^9}, {3.92171830006306*^9, 
   3.921718302653942*^9}, {3.9217263149032803`*^9, 3.92172631490727*^9}, {
   3.921741227048115*^9, 3.921741240538579*^9}, {3.924229859234981*^9, 
   3.924229918224331*^9}, {3.924229964732409*^9, 3.924229966707314*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"7ecbb4e0-7fa1-45e0-95c9-08db913c110d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion s", "Subsection",
 CellChangeTimes->{{3.920457128357409*^9, 3.9204571314212914`*^9}, {
   3.920514494024219*^9, 3.920514494280139*^9}, 
   3.920518253449335*^9},ExpressionUUID->"b8db3fa4-d2a7-4ff8-be92-\
7b241bc99883"],

Cell[BoxData[{
 RowBox[{"<<", "spin1ts.mx"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spin1s3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", "i", "]"}], ";", 
    RowBox[{"aux", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"spin1ts", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "Infinity", ",", 
            RowBox[{"-", "3"}]}], "}"}]}], "]"}], "]"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"spin1s3", ",", "aux"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "spin1ts", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DumpSave", "[", 
     RowBox[{"\"\<spin1s3.mx\>\"", ",", "spin1s3"}], "]"}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.920521967762052*^9, 3.92052199784765*^9}, 
   3.9205220484600687`*^9, {3.920522244298605*^9, 3.9205222615463448`*^9}, {
   3.920522397646163*^9, 3.920522402410746*^9}, {3.920522555051029*^9, 
   3.920522572619608*^9}, {3.9205302273758593`*^9, 3.920530229591181*^9}, {
   3.921567373012084*^9, 3.921567386452693*^9}, {3.9216370308572893`*^9, 
   3.921637030860217*^9}, {3.921718317525942*^9, 3.9217183199171247`*^9}, {
   3.921726314914213*^9, 3.921726314918335*^9}, {3.921741246655385*^9, 
   3.921741248792034*^9}, {3.924229866769499*^9, 3.924229866771016*^9}, {
   3.924229897700015*^9, 
   3.924229924095201*^9}},ExpressionUUID->"d235c8b2-85a2-497d-aa37-\
9709fa94ca60"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Results", "Chapter",
 CellChangeTimes->{{3.924230693785308*^9, 
  3.924230696763524*^9}},ExpressionUUID->"0d2d387c-73ff-4b27-a7aa-\
537c0e33bb1b"],

Cell["\<\
The following quantity mush vanish. One may need to  impose the relation \
between the four-point and the 3-point couplings and the relation between the \
plank mass in different dimensions. Both are in comments below.\
\>", "Text",
 CellChangeTimes->{{3.924230921049914*^9, 3.9242309364245167`*^9}, {
  3.924230979609886*^9, 
  3.924231081249373*^9}},ExpressionUUID->"b079387f-ab74-440b-819c-\
a207bae7f28d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"/.", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"a1", ",", "a0", ",", "a0", ",", "a0"}]], "->", 
     RowBox[{
      SubsuperscriptBox["g", 
       RowBox[{"a0", ",", "a0", ",", "ai"}], "2"], "+", 
      RowBox[{"1", "/", "V"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    SubsuperscriptBox["M", "d", 
     RowBox[{"2", "-", "d"}]], "->", 
    RowBox[{
     RowBox[{
      SubscriptBox["M", "D"], "^", 
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{"2", "-", "D"}], ")"}], ")"}]}], "/", "V"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9242310479054813`*^9, 
  3.9242310666664658`*^9}},ExpressionUUID->"f55d635f-285b-459f-98e2-\
ce536fd5e0ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"crg", "=", 
   RowBox[{
   "spin1s3", "+", "scalars3", "+", "massless3", "+", "massives3", "+", 
    "contactats3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924230701714682*^9, 
  3.924230764794866*^9}},ExpressionUUID->"57b44980-bbc8-4a7d-9352-\
5e6cc81619b9"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 719.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 para Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d9aaf1b9-e6f5-40de-adec-ac17f5713c9f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 293, 6, 98, "Title",ExpressionUUID->"5feeddfb-8595-4cbb-bb1f-38d96ef5e93e"],
Cell[876, 30, 4172, 91, 472, "Text",ExpressionUUID->"5969eaa1-94c1-489e-98d2-7c5fae5e37c5"],
Cell[CellGroupData[{
Cell[5073, 125, 219, 4, 69, "Chapter",ExpressionUUID->"49de486f-0f8a-4cc2-9933-819356aae559"],
Cell[5295, 131, 382, 9, 35, "Text",ExpressionUUID->"29aba48f-ea2d-4be1-9209-a4c942f63d44"],
Cell[CellGroupData[{
Cell[5702, 144, 238, 4, 67, "Section",ExpressionUUID->"7c1faa3d-b0dc-45d9-bd3c-9fc286c7fb76"],
Cell[5943, 150, 358, 10, 35, "Text",ExpressionUUID->"07288d0b-1d20-42be-93a1-c47dc6fc5f65"],
Cell[CellGroupData[{
Cell[6326, 164, 156, 3, 45, "Subsubsection",ExpressionUUID->"d25a87ac-5873-44ff-81f3-687afab24c6f"],
Cell[6485, 169, 217, 5, 35, "Text",ExpressionUUID->"94cab26e-18dd-45b2-bc2d-78855daf2a22"],
Cell[6705, 176, 117486, 3668, 2236, "Input",ExpressionUUID->"8e3b2fb8-0957-4f6f-a699-a87d55a2ae9b"]
}, Closed]],
Cell[CellGroupData[{
Cell[124228, 3849, 165, 3, 37, "Subsubsection",ExpressionUUID->"a92dd5c6-9768-490f-8a40-d819920cbebb"],
Cell[124396, 3854, 266, 7, 35, "Text",ExpressionUUID->"da466979-aa42-48c5-80d6-5e6c6dd926bd"],
Cell[124665, 3863, 9278, 235, 199, "Input",ExpressionUUID->"23460c7a-64af-4f4e-8e43-bb7cc1f7443b"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133992, 4104, 309, 5, 67, "Section",ExpressionUUID->"9baade3a-a838-4e08-996d-a3e1f2418513"],
Cell[134304, 4111, 435, 12, 35, "Text",ExpressionUUID->"9f3e0d86-b805-4433-9460-4c67a9099e72"],
Cell[CellGroupData[{
Cell[134764, 4127, 377, 6, 54, "Subsection",ExpressionUUID->"ad478506-d2a8-45af-844f-48970d7cbd47"],
Cell[135144, 4135, 22489, 742, 1440, "Input",ExpressionUUID->"7dbe3618-6852-4ed0-8f82-fc00a1ddde63"]
}, Closed]],
Cell[CellGroupData[{
Cell[157670, 4882, 216, 4, 38, "Subsection",ExpressionUUID->"86af7113-8d46-45ff-b725-6c0cecc6fb84"],
Cell[157889, 4888, 43462, 918, 1408, "Input",ExpressionUUID->"a7581f1b-a835-412b-b8e3-80c5252ab52c"]
}, Closed]],
Cell[CellGroupData[{
Cell[201388, 5811, 168, 3, 38, "Subsection",ExpressionUUID->"8f65c28a-654a-4841-aeef-df920775290f"],
Cell[CellGroupData[{
Cell[201581, 5818, 7512, 194, 357, "Input",ExpressionUUID->"a6186f1d-4460-4e4f-a818-fea7af5c1070"],
Cell[209096, 6014, 236, 5, 23, "Print",ExpressionUUID->"f754cd2f-f540-4c18-9ab7-f0e96ece77d0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[209381, 6025, 159, 3, 38, "Subsection",ExpressionUUID->"ebed9f85-3eee-483f-be23-efb7ad0c360b"],
Cell[CellGroupData[{
Cell[209565, 6032, 1141, 33, 90, "Input",ExpressionUUID->"a09736c3-b1ef-434f-b891-0c4d99b9a3c8"],
Cell[210709, 6067, 187, 4, 23, "Print",ExpressionUUID->"b529ec81-efc9-4dfd-8a31-90388393ca3a"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[210969, 6079, 222, 4, 58, "Chapter",ExpressionUUID->"425d6cc8-4b48-47aa-a71d-1485134ffcfd"],
Cell[211194, 6085, 445, 12, 35, "Text",ExpressionUUID->"d2e251bd-23d0-4366-8eb3-5fbe5ab8e425"],
Cell[CellGroupData[{
Cell[211664, 6101, 322, 4, 67, "Section",ExpressionUUID->"b10cb92f-d839-461e-8c12-9faddae7b124"],
Cell[211989, 6107, 393, 9, 35, "Text",ExpressionUUID->"216e65c8-4d07-46c8-b414-d23d40c93e7e"],
Cell[CellGroupData[{
Cell[212407, 6120, 424, 7, 54, "Subsection",ExpressionUUID->"08cbf66f-0b95-4091-a651-447f8f53344b"],
Cell[212834, 6129, 24394, 741, 1400, "Input",ExpressionUUID->"36aca8d2-f2c1-4321-9d9f-d6250cf614f4"]
}, Closed]],
Cell[CellGroupData[{
Cell[237265, 6875, 161, 3, 38, "Subsection",ExpressionUUID->"5507d105-9e2b-47b3-95e6-b92b2719a34f"],
Cell[237429, 6880, 67245, 1419, 2814, "Input",ExpressionUUID->"67d10e75-8d90-4b6e-80b0-9840e05b0b86"]
}, Closed]],
Cell[CellGroupData[{
Cell[304711, 8304, 249, 4, 38, "Subsection",ExpressionUUID->"c8f97efe-764c-4154-b513-c87d455a724f"],
Cell[CellGroupData[{
Cell[304985, 8312, 8189, 200, 336, "Input",ExpressionUUID->"6f561633-690b-4bbd-9822-37dd8308c5a8"],
Cell[313177, 8514, 286, 5, 23, "Print",ExpressionUUID->"461be0d8-bcba-4e5d-9a53-e1d9dbbf65dd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[313512, 8525, 234, 4, 38, "Subsection",ExpressionUUID->"fd6de76e-74dd-45de-a743-55ddb965409c"],
Cell[313749, 8531, 1853, 44, 90, "Input",ExpressionUUID->"bf96f6c5-64d2-49f7-83f8-4739601bbbee"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[315651, 8581, 227, 4, 53, "Section",ExpressionUUID->"793dbafc-2570-4781-ac40-2108c06b983c"],
Cell[315881, 8587, 381, 9, 35, "Text",ExpressionUUID->"707a2116-f632-45d5-ab45-5ef87791b362"],
Cell[CellGroupData[{
Cell[316287, 8600, 425, 7, 54, "Subsection",ExpressionUUID->"975fdd0a-1305-4b22-88cc-b3ef452e2295"],
Cell[316715, 8609, 24395, 741, 1543, "Input",ExpressionUUID->"47755aa6-6f5d-45c3-8ddd-bf7f842849f6"]
}, Closed]],
Cell[CellGroupData[{
Cell[341147, 9355, 161, 3, 38, "Subsection",ExpressionUUID->"763adefc-f4cb-453c-bed8-9eebe8bfbfaa"],
Cell[341311, 9360, 61316, 1284, 2809, "Input",ExpressionUUID->"a89b90b1-5713-4898-9482-dafec4d07124"]
}, Closed]],
Cell[CellGroupData[{
Cell[402664, 10649, 249, 4, 38, "Subsection",ExpressionUUID->"be7ac625-40bb-4734-bb05-a395dba11a7e"],
Cell[CellGroupData[{
Cell[402938, 10657, 7774, 198, 377, "Input",ExpressionUUID->"d4bbc30a-c400-4b4b-9dd6-adbe887d3e75"],
Cell[410715, 10857, 214, 4, 23, "Print",ExpressionUUID->"517be337-ade3-4b4e-9a3e-bd6b1c669d5b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[410978, 10867, 234, 4, 38, "Subsection",ExpressionUUID->"fe67be91-965a-4c4e-8438-094d1ce03dd4"],
Cell[411215, 10873, 1283, 36, 90, "Input",ExpressionUUID->"78442d42-55eb-4139-92ab-261e9a8d59cd"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[412547, 10915, 315, 5, 53, "Section",ExpressionUUID->"b79fdc3e-792e-439c-830c-b5bb53e7f008"],
Cell[412865, 10922, 384, 9, 35, "Text",ExpressionUUID->"30948def-f68a-4767-a2ef-5715b4189c79"],
Cell[CellGroupData[{
Cell[413274, 10935, 424, 7, 54, "Subsection",ExpressionUUID->"d1410a91-760a-4a30-8483-0e7b8e539886"],
Cell[413701, 10944, 24399, 742, 1400, "Input",ExpressionUUID->"e60090c7-34db-4951-ab08-29ea4ee72568"]
}, Closed]],
Cell[CellGroupData[{
Cell[438137, 11691, 161, 3, 38, "Subsection",ExpressionUUID->"3c8f98ee-6296-447b-9d1a-ae16cf12b349"],
Cell[438301, 11696, 14235, 261, 1036, "Input",ExpressionUUID->"1539c062-6caa-4ffc-955b-e4725edf3903"]
}, Closed]],
Cell[CellGroupData[{
Cell[452573, 11962, 249, 4, 38, "Subsection",ExpressionUUID->"60f2d2b7-4bbf-4c7e-bbc5-0306a6b923c2"],
Cell[CellGroupData[{
Cell[452847, 11970, 8741, 212, 402, "Input",ExpressionUUID->"87eaac33-ac09-4c45-9dbe-6a096e496b43"],
Cell[461591, 12184, 236, 5, 23, "Print",ExpressionUUID->"5b5cb7d7-9d05-4692-bcf9-80447dae8203"],
Cell[461830, 12191, 160, 3, 33, "Output",ExpressionUUID->"b0d651d3-e6cd-4dd1-976c-40063b553d5c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[462039, 12200, 234, 4, 38, "Subsection",ExpressionUUID->"ddd1e757-a4bc-4a82-b58c-869af3aeec05"],
Cell[462276, 12206, 1771, 42, 110, "Input",ExpressionUUID->"9dfde467-938d-4016-bf25-f15d195a1541"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[464096, 12254, 359, 6, 53, "Section",ExpressionUUID->"b5da832a-3753-4b7c-acc4-95556f9b2453"],
Cell[464458, 12262, 383, 9, 35, "Text",ExpressionUUID->"f206348d-eb26-4a33-bfad-436850ab6a29"],
Cell[CellGroupData[{
Cell[464866, 12275, 424, 7, 54, "Subsection",ExpressionUUID->"b45f9ec7-33bf-46b4-97f1-a39591f56d99"],
Cell[465293, 12284, 24399, 742, 1400, "Input",ExpressionUUID->"552e5541-d6a3-4835-b602-7045dc670921"]
}, Closed]],
Cell[CellGroupData[{
Cell[489729, 13031, 161, 3, 38, "Subsection",ExpressionUUID->"922cb573-cf5d-4162-b4ee-6a3a37239a79"],
Cell[489893, 13036, 21865, 427, 1381, "Input",ExpressionUUID->"666baf18-45d2-493b-84b0-cf3c14b9c2e2"]
}, Closed]],
Cell[CellGroupData[{
Cell[511795, 13468, 249, 4, 38, "Subsection",ExpressionUUID->"79ae731a-942c-4125-b8fe-285be32d73e8"],
Cell[512047, 13474, 8842, 214, 373, "Input",ExpressionUUID->"7ecbb4e0-7fa1-45e0-95c9-08db913c110d"]
}, Closed]],
Cell[CellGroupData[{
Cell[520926, 13693, 234, 4, 38, "Subsection",ExpressionUUID->"b8db3fa4-d2a7-4ff8-be92-7b241bc99883"],
Cell[521163, 13699, 1760, 43, 110, "Input",ExpressionUUID->"d235c8b2-85a2-497d-aa37-9709fa94ca60"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[522984, 13749, 155, 3, 69, "Chapter",ExpressionUUID->"0d2d387c-73ff-4b27-a7aa-537c0e33bb1b"],
Cell[523142, 13754, 419, 8, 58, "Text",ExpressionUUID->"b079387f-ab74-440b-819c-a207bae7f28d"],
Cell[523564, 13764, 775, 25, 72, "Input",ExpressionUUID->"f55d635f-285b-459f-98e2-ce536fd5e0ee"],
Cell[524342, 13791, 297, 8, 29, "Input",ExpressionUUID->"57b44980-bbc8-4a7d-9352-5e6cc81619b9"]
}, Open  ]]
}, Open  ]]
}
]
*)


